Counting AdS Vacua

We study the 'number' $\mathfrak{N}(\mu)$ of AdS vacua with a UV cut off $ \mu$. It has been proposed that this number is finite. We find evidence that $\mathfrak{N}(\mu)\sim a \ \mu^{-b}$ as $\mu \rightarrow 0$ for some constants $a$ and $b$ of $O(1)$ in Planck units that may depend on dimension and the number of supercharges. For this result to hold it is crucial to integrate over the volume of massless and tachyonic directions of AdS which corresponds to the volume of the space of marginal and relevant deformations of the dual CFT. We are led to the surprising prediction that theories with large number of light moduli contribute very little to the volume measure among all theories. We also speculate about the dS case leading to the number of quasi-dS vacua of the order of $\Lambda^{-\alpha}$ for some $O(1)$ parameter $\alpha$.

==> Counting_AdS_Vacua.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    606397,      12354]
NotebookOptionsPosition[    580689,      11952]
NotebookOutlinePosition[    581087,      11968]
CellTagsIndexPosition[    581044,      11965]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Package", "Section",
 CellChangeTimes->{{3.972125687576714*^9, 3.9721256962820387`*^9}, {
  3.973602520333753*^9, 3.97360252840059*^9}, {3.97371384406616*^9, 
  3.973713844980466*^9}},ExpressionUUID->"f1c98925-b4a5-4822-9582-\
4e5bf3dd3113"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BeginPackage", "[", "\"\<AdSCounts`\>\"", "]"}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"===", 
    RowBox[{"==", "DOCUMENTATION"}], "===", "=="}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LogLinearize", "::", "usage"}], "=", 
   "\"\<LogLinearize[ineqs, vars] converts algebraic (in)equality constraints \
such as a <= b, a < b, a == b into their log-linear form log[a] <= log[b], \
etc. It infers variables if vars is not supplied.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"log", "::", "usage"}], "=", 
   "\"\<log[x] is a placeholder variable representing Log[x] after \
linearization, used to keep log-linearized inequalities in polynomial form.\>\
\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IrreducibleIneqs", "::", "usage"}], "=", 
   "\"\<IrreducibleIneqs[ineqs, vars] returns the minimal subset of the \
inequalities ineqs that are not implied by the others. If vars is Automatic, \
the function infers all symbolic variables appearing in ineqs.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"branchHasEqQ", "::", "usage"}], "=", 
   "\"\<branchHasEqQ[expr] returns True if expr contains any equality \
constraint. An expression counts as having an equality if it is itself an \
equality, or if it is an And[...] expression with at least one direct == \
clause.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DropEqualBranches", "::", "usage"}], "=", 
   "\"\<DropEqualBranches[expr] removes any disjunctive branch that contains \
an equality. This process cleans the expression to make it ready for \
integration, as regions with an equality are measure zero.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dropfirstineq", "::", "usage"}], "=", 
   "\"\<Removes the first conjunct from a conjunction expr. Used when the \
first inequality is for a non-integration variable such as log[\[Mu]].\>\""}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BoundFromIneq", "::", "usage"}], "=", 
   "\"\<Converts a single variable bound into {var, lower, upper} to be used \
as integration bounds.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DNFClauses", "::", "usage"}], "=", 
   "\"\<Returns a list of conjunctive clauses representing the disjunctive \
normal form (DNF) of a propositional formula expr built with And/Or over \
atomic predicates.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindricalOneRegion", "::", "usage"}], "=", 
   "\"\<Performs nested iterated integration of f over one cylindrical region \
described as an ordered list of per-variable bounds, where each bound is an \
inequality that BoundFromIneq can convert into {var, lower, upper}. The order \
in region is the integration order (outermost first).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "::", "usage"}], "=", 
   "\"\<IntegrateCylindrical[f, cylindrical, Progress -> True] integrates f \
over a union of cylindrical regions described by a Boolean And/Or formula. It \
expands to DNF, integrates each clause with IntegrateCylindricalOneRegion, \
and sums the results. With Progress -> True it shows a single live progress \
line with average time per region and ETA.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Motzkin", "::", "usage"}], "=", 
   "\"\<Motzkin[A, a, c, b] tests whether Ax <= a implies c^T x <= b. The \
first two inputs A and a correspond to the system Ax <= a, and the next two \
inputs c and b correspond to the inequality c^T x <= b. If the implication \
fails, the function returns False. If it holds, the function returns a \
certificate vector \[Lambda] such that \[Lambda] >= 0, \[Lambda]^T A = c, and \
\[Lambda]^T a <= b.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExponentMatrix", "::", "usage"}], "=", 
   "\"\<ExponentMatrix[exprs, vars] returns the matrix whose (i,j)-entry is \
the exponent of vars[[j]] in exprs[[i]].\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"===", 
    RowBox[{"==", 
     RowBox[{"CLEARING", " ", "SYMBOLS"}]}], "===", "=="}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "\[IndentingNewLine]", 
   RowBox[{
   "log", ",", "\[IndentingNewLine]", "LogLinearize", ",", 
    "\[IndentingNewLine]", "IrreducibleIneqs", ",", "\[IndentingNewLine]", 
    "branchHasEqQ", ",", "\[IndentingNewLine]", "DropEqualBranches", ",", 
    "\[IndentingNewLine]", "Dropfirstineq", ",", "\[IndentingNewLine]", 
    "BoundFromIneq", ",", "\[IndentingNewLine]", "DNFClauses", ",", 
    "\[IndentingNewLine]", "IntegrateCylindricalOneRegion", ",", 
    "\[IndentingNewLine]", "IntegrateCylindrical", ",", "\[IndentingNewLine]",
     "Motzkin", ",", "\[IndentingNewLine]", "ExponentMatrix"}], 
   "\[IndentingNewLine]", "]"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"===", 
    RowBox[{"==", "IMPLEMENTATION"}], "===", "=="}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"log", ",", "Listable"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LogLinearize", "[", 
    RowBox[{"ineqs_List", ",", 
     RowBox[{"vars_", ":", "Automatic"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"expr", "=", "ineqs"}], ",", "allvars", ",", "repl"}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"allvars", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"vars", "===", "Automatic"}], ",", 
         RowBox[{"DeleteDuplicates", "@", 
          RowBox[{"Cases", "[", 
           RowBox[{"expr", ",", 
            RowBox[{"s_Symbol", "/;", 
             RowBox[{"Not", "@", 
              RowBox[{"NumericQ", "[", "s", "]"}]}]}], ",", "Infinity"}], 
           "]"}]}], ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"expr", "=", 
       RowBox[{"expr", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"HoldPattern", "[", 
            RowBox[{"a_", "<=", "b_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Log", "[", "a", "]"}], "<=", 
            RowBox[{"Log", "[", "b", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"HoldPattern", "[", 
            RowBox[{"a_", "<", "b_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Log", "[", "a", "]"}], "<", 
            RowBox[{"Log", "[", "b", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"HoldPattern", "[", 
            RowBox[{"a_", ">=", "b_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Log", "[", "a", "]"}], ">=", 
            RowBox[{"Log", "[", "b", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"HoldPattern", "[", 
            RowBox[{"a_", ">", "b_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Log", "[", "a", "]"}], ">", 
            RowBox[{"Log", "[", "b", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"HoldPattern", "[", 
            RowBox[{"a_", "==", "b_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Log", "[", "a", "]"}], "==", 
            RowBox[{"Log", "[", "b", "]"}]}]}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr", "=", 
       RowBox[{"PowerExpand", "[", "expr", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"repl", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"Log", "/@", "allvars"}], "->", 
         RowBox[{"log", "/@", "allvars"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr", "/.", " ", "repl"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IrreducibleIneqs", "[", 
    RowBox[{"ineqs_List", ",", 
     RowBox[{"vars_", ":", "Automatic"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "ineqs", "]"}]}], ",", "cons", ",", "ineq", 
       ",", "inst"}], "}"}], ",", 
     RowBox[{
      RowBox[{"v", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"vars", "===", "Automatic"}], ",", 
         RowBox[{"DeleteDuplicates", "@", 
          RowBox[{"Cases", "[", 
           RowBox[{"ineqs", ",", 
            RowBox[{"s_Symbol", "/;", 
             RowBox[{"Not", "@", 
              RowBox[{"NumericQ", "[", "s", "]"}]}]}], ",", "Infinity"}], 
           "]"}]}], ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ineq", "=", 
          RowBox[{"ineqs", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"cons", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"ineqs", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"inst", "=", 
          RowBox[{"FindInstance", "[", 
           RowBox[{
            RowBox[{"And", "@@", 
             RowBox[{"Join", "[", 
              RowBox[{"cons", ",", 
               RowBox[{"{", 
                RowBox[{"Not", "[", "ineq", "]"}], "}"}]}], "]"}]}], ",", "v",
             ",", "Reals", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"inst", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"res", ",", "ineq"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "res"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"branchHasEqQ", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatchQ", "[", 
     RowBox[{"expr", ",", "_Equal"}], "]"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Head", "[", "expr", "]"}], "===", "And"}], "&&", 
      RowBox[{"AnyTrue", "[", 
       RowBox[{
        RowBox[{"List", "@@", "expr"}], ",", 
        RowBox[{
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Equal"}], "]"}], "&"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DropEqualBranches", "[", "expr_Or", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"branches", ",", "kept"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"branches", "=", 
       RowBox[{"DropEqualBranches", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", "expr"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"kept", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"branches", ",", 
         RowBox[{
          RowBox[{"Not", "@", 
           RowBox[{"branchHasEqQ", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"kept", "===", 
         RowBox[{"{", "}"}]}], ",", "False", ",", 
        RowBox[{
         RowBox[{"Length", "[", "kept", "]"}], "===", "1"}], ",", 
        RowBox[{"First", "[", "kept", "]"}], ",", "True", ",", 
        RowBox[{"Or", "@@", "kept"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DropEqualBranches", "[", "expr_And", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"DropEqualBranches", "/@", 
      RowBox[{"(", 
       RowBox[{"List", "@@", "expr"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DropEqualBranches", "[", "expr_", "]"}], ":=", "expr"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Dropfirstineq", "[", "ineqs_", "]"}], ":=", 
   RowBox[{"Apply", "[", 
    RowBox[{"And", ",", 
     RowBox[{"Rest", "[", 
      RowBox[{"List", "@@", "ineqs"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BoundFromIneq", "[", "bound_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "@", "bound"}], "===", "Inequality"}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"List", "@@", "bound"}], ")"}], "[", 
      RowBox[{"[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "5"}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"List", "@@", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"bound", "/.", 
         RowBox[{"LessEqual", "->", "Less"}]}], ")"}], "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "3"}], "}"}], "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DNFClauses", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "f", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"Or", "[", 
         RowBox[{"a_", ",", "b__"}], "]"}], "]"}], ":=", 
       RowBox[{"Join", "@@", 
        RowBox[{"(", 
         RowBox[{"f", "/@", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}], ")"}]}]}], ";", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"And", "[", 
         RowBox[{"a_", ",", "b__"}], "]"}], "]"}], ":=", 
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Outer", "[", 
             RowBox[{"Join", ",", "#1", ",", "#2", ",", "1"}], "]"}], ",", 
            "1"}], "]"}], "&"}], ",", 
         RowBox[{"f", "[", "a", "]"}], ",", 
         RowBox[{"f", "/@", 
          RowBox[{"{", "b", "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", "a_", "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"{", "a", "}"}], "}"}]}], ";", 
      RowBox[{"f", "[", "expr", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IntegrateCylindricalOneRegion", "[", 
   RowBox[{"f_", ",", "cylindrical_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"elAnd", ",", "region"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"region", "=", "cylindrical"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "@", "region"}], "==", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "@", "region"}], "==", "3"}], ",", " ", 
         RowBox[{"Integrate", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"region", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"region", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"region", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Integrate", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"region", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
             RowBox[{"region", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"region", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}],
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"IntegrateCylindricalOneRegion", "[", 
          RowBox[{"f", ",", 
           RowBox[{"cylindrical", "[", 
            RowBox[{"[", 
             RowBox[{"2", ";;", 
              RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"BoundFromIneq", "[", 
          RowBox[{"region", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "IntegrateCylindrical", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Progress", "->", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "[", 
    RowBox[{"f_", ",", "cylindrical_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"clauses", ",", "n", ",", 
       RowBox[{"res", "=", "0"}], ",", "progQ", ",", 
       RowBox[{"k", "=", "0"}], ",", 
       RowBox[{"done", "=", "0"}], ",", 
       RowBox[{"tlist", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"avg", "=", "Indeterminate"}], ",", 
       RowBox[{"eta", "=", "Indeterminate"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"progQ", "=", 
       RowBox[{"TrueQ", "[", 
        RowBox[{"OptionValue", "[", "Progress", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"clauses", "=", 
       RowBox[{"DNFClauses", "[", "cylindrical", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "clauses", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", "progQ"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"res", "+=", 
           RowBox[{"IntegrateCylindricalOneRegion", "[", 
            RowBox[{"f", ",", 
             RowBox[{"clauses", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"k", "=", "i"}], ";", 
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"t", ",", "val"}], "}"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"t", ",", "val"}], "}"}], "=", 
                 RowBox[{"AbsoluteTiming", "[", 
                  RowBox[{"IntegrateCylindricalOneRegion", "[", 
                   RowBox[{"f", ",", 
                    RowBox[{"clauses", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"tlist", ",", "t"}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"done", "=", "i"}], ";", "\[IndentingNewLine]", 
                RowBox[{"avg", "=", 
                 RowBox[{"Mean", "[", "tlist", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"eta", "=", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "done"}], ")"}], "*", "avg"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"res", "+=", "val"}], ";"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "\"\<Region \>\"", ",", "done", ",", "\"\</\>\"", ",", "n", ",", 
             "\"\<  (\>\"", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"n", ">", "0"}], ",", 
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{"100.", " ", 
                  RowBox[{"done", "/", "n"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", "\"\<0\>\""}],
               "]"}], ",", "\"\<%)\>\"", ",", "\"\<   avg: \>\"", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"tlist", "===", 
                RowBox[{"{", "}"}]}], ",", "\"\<\[LongDash]\>\"", ",", 
               RowBox[{"NumberForm", "[", 
                RowBox[{"avg", ",", 
                 RowBox[{"{", 
                  RowBox[{"5", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
             "\"\< s/region\>\"", ",", "\"\<   ETA: \>\"", ",", 
             RowBox[{"Which", "[", 
              RowBox[{
               RowBox[{"done", "==", "0"}], ",", 
               "\"\<estimating\[Ellipsis]\>\"", ",", 
               RowBox[{"done", "==", "n"}], ",", "\"\<0.0 s\>\"", ",", "True",
                ",", 
               RowBox[{"NumberForm", "[", 
                RowBox[{"eta", ",", 
                 RowBox[{"{", 
                  RowBox[{"6", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
             "\"\< s\>\""}], "}"}], "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Motzkin", "[", 
   RowBox[{
    RowBox[{"A_", "?", "MatrixQ"}], ",", 
    RowBox[{"a_", "?", "VectorQ"}], ",", 
    RowBox[{"c_", "?", "VectorQ"}], ",", 
    RowBox[{"b_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "AA", ",", "aa", ",", "cc", ",", "bb", ",", "m", ",", "n", ",", "vars", 
      ",", "primal", ",", "maxVal", ",", "lam", ",", "dual", ",", "lamSol"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AA", "=", 
      RowBox[{"N", "@", "A"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aa", "=", 
      RowBox[{"N", "@", "a"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cc", "=", 
      RowBox[{"N", "@", "c"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bb", "=", 
      RowBox[{"N", "@", "b"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "n"}], "}"}], "=", 
      RowBox[{"Dimensions", "[", "AA", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "aa", "]"}], "=!=", "m"}], "||", 
        RowBox[{
         RowBox[{"Length", "[", "cc", "]"}], "=!=", "n"}]}], ",", 
       RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"v", ",", "n"}], "]"}]}], ";", 
     RowBox[{"primal", "=", 
      RowBox[{"Quiet", "@", 
       RowBox[{"Check", "[", 
        RowBox[{
         RowBox[{"Maximize", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cc", ".", "vars"}], ",", 
             RowBox[{"Thread", "[", 
              RowBox[{
               RowBox[{"AA", ".", "vars"}], "<=", "aa"}], "]"}]}], "}"}], ",",
            "vars", ",", "Reals"}], "]"}], ",", "$Failed"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"primal", "===", "$Failed"}], "||", 
        RowBox[{"!", 
         RowBox[{"NumericQ", "[", 
          RowBox[{"primal", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"maxVal", "=", 
      RowBox[{"primal", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"maxVal", ">", "bb"}], ",", 
       RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lam", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"\[Lambda]v", ",", "m"}], "]"}]}], ";", 
     RowBox[{"dual", "=", 
      RowBox[{"Quiet", "@", 
       RowBox[{"Check", "[", 
        RowBox[{
         RowBox[{"Minimize", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"aa", ".", "lam"}], ",", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Thread", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Transpose", "[", "AA", "]"}], ".", "lam"}], "==", 
                 "cc"}], "]"}], ",", 
               RowBox[{"Thread", "[", 
                RowBox[{"lam", ">=", "0"}], "]"}]}], "]"}]}], "}"}], ",", 
           "lam", ",", "Reals"}], "]"}], ",", "$Failed"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dual", "===", "$Failed"}], "||", 
        RowBox[{"!", 
         RowBox[{"VectorQ", "[", 
          RowBox[{
           RowBox[{"lam", "/.", " ", 
            RowBox[{"Last", "[", "dual", "]"}]}], ",", "NumericQ"}], 
          "]"}]}]}], ",", 
       RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lamSol", "=", 
      RowBox[{"lam", "/.", " ", 
       RowBox[{"Last", "[", "dual", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "lamSol"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ExponentMatrix", "[", 
     RowBox[{"exprs_List", ",", "vars_List"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"VectorQ", "[", "exprs", "]"}], "&&", 
     RowBox[{"VectorQ", "[", "vars", "]"}]}]}], ":=", 
   RowBox[{"Outer", "[", 
    RowBox[{"Exponent", ",", "exprs", ",", "vars"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"===", 
    RowBox[{"==", 
     RowBox[{"PROTECT", " ", "SYMBOLS"}]}], "===", "=="}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Protect", "[", "\[IndentingNewLine]", 
  RowBox[{
  "log", ",", "\[IndentingNewLine]", "LogLinearize", ",", 
   "\[IndentingNewLine]", "IrreducibleIneqs", ",", "\[IndentingNewLine]", 
   "branchHasEqQ", ",", "\[IndentingNewLine]", "DropEqualBranches", ",", 
   "\[IndentingNewLine]", "Dropfirstineq", ",", "\[IndentingNewLine]", 
   "BoundFromIneq", ",", "\[IndentingNewLine]", "DNFClauses", ",", 
   "\[IndentingNewLine]", "IntegrateCylindricalOneRegion", ",", 
   "\[IndentingNewLine]", "IntegrateCylindrical", ",", "\[IndentingNewLine]", 
   "Motzkin", ",", "\[IndentingNewLine]", "ExponentMatrix"}], 
  "\[IndentingNewLine]", "]"}], "\n", 
 RowBox[{
  RowBox[{"End", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EndPackage", "[", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.973711874756548*^9, 3.9737118907409277`*^9}, {
  3.973712659538382*^9, 3.9737127012162123`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"f57451fc-eb58-4a13-a434-049c287fb564"],

Cell[BoxData[
 TemplateBox[{
  "ClearAll", "wrsym", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"log\\\"}]\\) is Protected.\"", 2, 125, 16, 
   28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039334631*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"c030a01f-d3f9-4764-bc39-ad0521b5bdb2"],

Cell[BoxData[
 TemplateBox[{
  "ClearAll", "wrsym", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"LogLinearize\\\"}]\\) is Protected.\"", 2, 
   125, 17, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039335503*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"f28ea8df-4043-4726-b68c-f326a25f0d42"],

Cell[BoxData[
 TemplateBox[{
  "ClearAll", "wrsym", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"IrreducibleIneqs\\\"}]\\) is Protected.\"", 
   2, 125, 18, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039339719*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"91fde536-f272-4359-9c6c-684f6cd6b630"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClearAll\\\", \
\\\"::\\\", \\\"wrsym\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 125, 19, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9737130393427687`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"4c28e0e7-7fa2-4966-b802-48301d652cd9"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"LogLinearize\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"LogLinearize\\\", \\\"[\\\", RowBox[{\\\"ineqs_List\\\", \
\\\",\\\", RowBox[{\\\"vars_\\\", \\\":\\\", \\\"Automatic\\\"}]}], \
\\\"]\\\"}]\\) is Protected.\"", 2, 127, 20, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9737130393678226`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"493b31b0-a551-4349-ae93-20b4bbac7846"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"IrreducibleIneqs\\\"}]\\) in \\!\\(\\*RowBox[{\
\\\"IrreducibleIneqs\\\", \\\"[\\\", RowBox[{\\\"ineqs_List\\\", \\\",\\\", \
RowBox[{\\\"vars_\\\", \\\":\\\", \\\"Automatic\\\"}]}], \\\"]\\\"}]\\) is \
Protected.\"", 2, 128, 21, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039373806*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"27d40631-b4ca-41db-a282-2e0c75931ded"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"branchHasEqQ\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"branchHasEqQ\\\", \\\"[\\\", \\\"expr_\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 129, 22, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039377372*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"da418329-8cfb-4015-befe-c9a322cfdad5"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"DropEqualBranches\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"DropEqualBranches\\\", \\\"[\\\", \\\"expr_Or\\\", \\\"]\
\\\"}]\\) is Protected.\"", 2, 130, 23, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9737130393805447`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"bfe260bf-eade-4966-987a-19943f91bad3"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"DropEqualBranches\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"DropEqualBranches\\\", \\\"[\\\", \\\"expr_And\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 131, 24, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039383828*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"fd8929b1-d6b5-49d4-8f08-47f5da5811e6"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"DropEqualBranches\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"DropEqualBranches\\\", \\\"[\\\", \\\"expr_\\\", \\\"]\\\
\"}]\\) is Protected.\"", 2, 132, 25, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039386903*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"9b157118-6a04-4e41-b403-8dd5f80bdffd"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"Dropfirstineq\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"Dropfirstineq\\\", \\\"[\\\", \\\"ineqs_\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 133, 26, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039389865*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"6cfa2232-9350-425b-8e76-e47278272d53"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"BoundFromIneq\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"BoundFromIneq\\\", \\\"[\\\", \\\"bound_\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 134, 27, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039392905*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"bb24ad99-31e4-4d1b-8df0-76d5dc22876c"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"DNFClauses\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"DNFClauses\\\", \\\"[\\\", \\\"expr_\\\", \\\"]\\\"}]\\) \
is Protected.\"", 2, 135, 28, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039395934*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"36684e54-c4d7-47ce-8191-ac0e00995bee"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"IntegrateCylindricalOneRegion\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"IntegrateCylindricalOneRegion\\\", \\\"[\\\", RowBox[{\\\
\"f_\\\", \\\",\\\", \\\"cylindrical_\\\"}], \\\"]\\\"}]\\) is Protected.\"", 
   2, 136, 29, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.97371303939888*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"3841e89f-7c0a-458b-9f1d-18ade589f0a3"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.9737130175436*^9, 3.973713039402142*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"aae7c9c5-6567-40e6-99eb-b6f65763eade"],

Cell[BoxData[
 TemplateBox[{
  "Set", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"IntegrateCylindrical\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"Options\\\", \\\"[\\\", \\\"IntegrateCylindrical\\\", \\\
\"]\\\"}]\\) is Protected.\"", 2, 137, 30, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039409501*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"3499158c-d2f5-424b-b48a-2eae2079eedd"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"IntegrateCylindrical\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"IntegrateCylindrical\\\", \\\"[\\\", RowBox[{\\\"f_\\\", \
\\\",\\\", \\\"cylindrical_\\\", \\\",\\\", RowBox[{\\\"opts\\\", \\\":\\\", \
RowBox[{\\\"OptionsPattern\\\", \\\"[\\\", \\\"]\\\"}]}]}], \\\"]\\\"}]\\) is \
Protected.\"", 2, 138, 31, 28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039412723*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"5f7f7971-1770-473c-9775-fc946b9b510c"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"Motzkin\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"Motzkin\\\", \\\"[\\\", RowBox[{RowBox[{\\\"A_\\\", \
\\\"?\\\", \\\"MatrixQ\\\"}], \\\",\\\", RowBox[{\\\"a_\\\", \\\"?\\\", \
\\\"VectorQ\\\"}], \\\",\\\", RowBox[{\\\"c_\\\", \\\"?\\\", \
\\\"VectorQ\\\"}], \\\",\\\", RowBox[{\\\"b_\\\", \\\"?\\\", \
\\\"NumericQ\\\"}]}], \\\"]\\\"}]\\) is Protected.\"", 2, 139, 32, 
   28357465604428871241, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973713039415889*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"f3a1d910-d9f2-4f77-ba01-32a703337487"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.9737130175436*^9, 3.9737130394214*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"31ece2a2-4a88-47d8-a9bb-9aad599eaa35"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"ExponentMatrix\\\"}]\\) in \
\\!\\(\\*RowBox[{RowBox[{\\\"ExponentMatrix\\\", \\\"[\\\", \
RowBox[{\\\"exprs_List\\\", \\\",\\\", \\\"vars_List\\\"}], \\\"]\\\"}], \
\\\"/;\\\", RowBox[{RowBox[{\\\"VectorQ\\\", \\\"[\\\", \\\"exprs\\\", \
\\\"]\\\"}], \\\"&&\\\", RowBox[{\\\"VectorQ\\\", \\\"[\\\", \\\"vars\\\", \\\
\"]\\\"}]}]}]\\) is Protected.\"", 2, 140, 33, 28357465604428871241, "Local"},
  
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9737130394221287`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"fad41af2-e9cc-401d-b20a-a03b757e77bc"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.9737130175436*^9, 3.9737130394253683`*^9}},
 CellLabel->
  "Out[140]=",ExpressionUUID->"d5687f9d-3467-4837-b836-6546e4fdd914"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.9737130175436*^9, 3.973713039426084*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"963df4ff-ee2e-40a2-8c49-171c47374fd0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["AdS7", "Section",
 CellChangeTimes->{{3.9721213510420103`*^9, 
  3.972121353669372*^9}},ExpressionUUID->"c064bc76-462a-415c-b9df-\
c568e3f8ad67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", " ", 
   RowBox[{
    RowBox[{"p", ">", "q"}], "&&", " ", 
    RowBox[{"q", ">", "0"}], "&&", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "==", "2"}], "||", 
      RowBox[{"p", "==", "5"}]}], ")"}], "&&", 
    RowBox[{"n", ">", "1"}], "&&", " ", 
    RowBox[{"k", ">", "1"}], "&&", 
    RowBox[{"0", "<", "\[Mu]", "<", "1"}], "&&", 
    RowBox[{"log\[Mu]", "<", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.973609467277668*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"a766833a-8763-4158-8b23-ca02f949fb05"],

Cell[CellGroupData[{

Cell["Scales", "Subsection",
 CellChangeTimes->{{3.973598762725428*^9, 
  3.973598764041275*^9}},ExpressionUUID->"4196dc2d-a45e-4bad-81b9-\
ca10cb841196"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m11r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", " ", "k"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m7r", " ", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"n", "^", "3"}], " ", 
      RowBox[{"k", "^", "2"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "5"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m7m11", " ", "=", " ", 
   RowBox[{
    RowBox[{"n", "^", 
     RowBox[{"(", 
      RowBox[{"4", "/", "15"}], ")"}]}], " ", 
    RowBox[{"k", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "15"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.972121357925951*^9, 3.972121358362918*^9}, {
   3.972121462060402*^9, 3.972121512112343*^9}, {3.972121750707981*^9, 
   3.972121755629839*^9}, {3.972123778415677*^9, 3.972123798269116*^9}, {
   3.972125544925112*^9, 3.972125550836802*^9}, {3.972125925615934*^9, 
   3.972125931662602*^9}, {3.972128938746273*^9, 3.972128940269217*^9}, 
   3.9736094644271393`*^9},
 CellLabel->
  "In[146]:=",ExpressionUUID->"4a8b3294-9808-4ade-8687-b04f3128cdc7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mass towers", "Subsection",
 CellChangeTimes->{{3.972121632372981*^9, 
  3.9721216349200697`*^9}},ExpressionUUID->"26df84fc-dfa3-44b0-8f96-\
9f5736263db1"],

Cell["KK tower scale", "Text",
 CellChangeTimes->{{3.9721287923908043`*^9, 3.972128794584725*^9}, {
  3.972129059435381*^9, 
  3.972129062134183*^9}},ExpressionUUID->"cda1675d-360a-4e5d-ad5d-\
6e8a146ec203"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kk", "=", 
  RowBox[{
   RowBox[{"1", "/", "m7r"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.972121730303713*^9, 3.972121735726811*^9}, {
  3.9721288110740767`*^9, 3.9721288202630043`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"594a7c58-d61d-477b-a2b1-5fd79f5c13ba"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"2", "/", "5"}]], " ", 
   SuperscriptBox["n", 
    RowBox[{"3", "/", "5"}]]}]]], "Output",
 CellChangeTimes->{{3.972121732691676*^9, 3.972121759637014*^9}, 
   3.972123762394577*^9, 3.972123799546163*^9, 3.972128308314549*^9, 
   3.972128523446025*^9, 3.972128770193788*^9, 3.972128821403965*^9, 
   3.9721290631084023`*^9, 3.97238957012005*^9, 3.973598553685691*^9, 
   3.973608356686715*^9, 3.9736094704388514`*^9, 3.973609548786365*^9, 
   3.973618492799165*^9, 3.9736191285142193`*^9, 3.973623736272757*^9, 
   3.973713048505706*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"8ba715db-2668-4242-b18d-b994068b8cc2"]
}, Open  ]],

Cell["Wrapped brane scale", "Text",
 CellChangeTimes->{{3.972128796841401*^9, 
  3.972128799855978*^9}},ExpressionUUID->"f454347e-f3fc-4b0b-96d9-\
affd770b7331"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"brane", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "m11r", ")"}], "^", "q"}], "/", "k"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p", "-", "q", "+", "1"}], ")"}]}], ")"}]}], "/", "m7m11"}], "//",
    "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9721215205841227`*^9, 3.972121556535417*^9}, {
  3.972122581409154*^9, 3.972122593932625*^9}, {3.972128815044126*^9, 
  3.972128818758686*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"4f957c9e-8c4d-4ee0-ae7d-2bebf784de64"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "15"]}], "-", 
    FractionBox["1", 
     RowBox[{"1", "+", "p", "-", "q"}]], "+", 
    FractionBox["q", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", "q"}], ")"}]}]]}]], " ", 
  SuperscriptBox["n", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "15"]}], "+", 
    FractionBox["q", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", "q"}], ")"}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.9721215530520477`*^9, 3.972121556840941*^9}, 
   3.972121763752923*^9, {3.97212258898438*^9, 3.9721225944511013`*^9}, 
   3.9721237632443047`*^9, 3.9721283095358477`*^9, 3.9721285242432737`*^9, 
   3.972128771895883*^9, 3.972128822152464*^9, 3.9721290643582087`*^9, 
   3.9723895701691313`*^9, 3.973598555142448*^9, 3.973608358209949*^9, 
   3.973609471811516*^9, 3.97360954998463*^9, 3.973618492893121*^9, 
   3.973619128527463*^9, 3.9736237363471622`*^9, 3.973713050039919*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"26c0f968-5eb4-457d-914e-99c7bf17fc10"]
}, Open  ]],

Cell["\<\
Exponents of both N and k of the brane tower scale are geq than the KK tower \
scale, so KK is lighter.\
\>", "Text",
 CellChangeTimes->{{3.972128807896326*^9, 3.9721288088639097`*^9}, {
  3.972129023899603*^9, 
  3.97212905379469*^9}},ExpressionUUID->"8dff12d8-0cb4-48ba-a8ba-\
9433211399c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Exponent", "[", 
    RowBox[{"kk", ",", "k"}], "]"}], "\[LessEqual]", 
   RowBox[{"Exponent", "[", 
    RowBox[{"brane", ",", "k"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Exponent", "[", 
    RowBox[{"kk", ",", "n"}], "]"}], "\[LessEqual]", 
   RowBox[{"Exponent", "[", 
    RowBox[{"brane", ",", "n"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.972122447023905*^9, 3.9721224983191757`*^9}, {
  3.972122693000428*^9, 3.972122694788825*^9}, {3.97212323727281*^9, 
  3.9721232824172707`*^9}, {3.972123427612441*^9, 3.972123434103772*^9}, {
  3.972123488776907*^9, 3.9721234932616653`*^9}, {3.9721237548825417`*^9, 
  3.97212375976545*^9}, {3.972128854204061*^9, 3.9721288965929327`*^9}, {
  3.9721289356556263`*^9, 3.972128947238489*^9}, {3.9721289872102222`*^9, 
  3.972129019646353*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"1750d66f-be23-4cb2-a2d2-cc971b771294"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9721224666186438`*^9, 3.97212249858594*^9, 3.9721226954255*^9, {
   3.972123243400978*^9, 3.972123282781155*^9}, 3.972123437536338*^9, 
   3.972123493537648*^9, 3.9721237682429256`*^9, 3.972128316535385*^9, 
   3.9721285273809223`*^9, 3.9721287747936172`*^9, {3.972128858348123*^9, 
   3.972128871617408*^9}, {3.972128943619103*^9, 3.972128947894413*^9}, {
   3.9721289916009827`*^9, 3.9721290200647907`*^9}, 3.972129065179974*^9, 
   3.972389570208696*^9, 3.9735985570445538`*^9, 3.973608359329488*^9, 
   3.973609473390752*^9, 3.973609550900333*^9, 3.973618492908058*^9, 
   3.973619128555459*^9, 3.973623736363142*^9, 3.973713051362199*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"b8f93946-8391-401e-9afa-6e0c8e0f2b91"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9721224666186438`*^9, 3.97212249858594*^9, 3.9721226954255*^9, {
   3.972123243400978*^9, 3.972123282781155*^9}, 3.972123437536338*^9, 
   3.972123493537648*^9, 3.9721237682429256`*^9, 3.972128316535385*^9, 
   3.9721285273809223`*^9, 3.9721287747936172`*^9, {3.972128858348123*^9, 
   3.972128871617408*^9}, {3.972128943619103*^9, 3.972128947894413*^9}, {
   3.9721289916009827`*^9, 3.9721290200647907`*^9}, 3.972129065179974*^9, 
   3.972389570208696*^9, 3.9735985570445538`*^9, 3.973608359329488*^9, 
   3.973609473390752*^9, 3.973609550900333*^9, 3.973618492908058*^9, 
   3.973619128555459*^9, 3.973623736363142*^9, 3.973713051364118*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"ae1a6489-528a-4858-999b-d6a8dfbb84c9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Instanton scale", "Subsection",
 CellChangeTimes->{{3.972123640082828*^9, 
  3.972123643364274*^9}},ExpressionUUID->"120adb31-c4bb-497e-a03c-\
7b35fb582962"],

Cell["Instanton scale is greater than 1", "Text",
 CellChangeTimes->{{3.972129072834063*^9, 
  3.9721290787848*^9}},ExpressionUUID->"e797da31-228b-44c4-94f2-71fc96df9abb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m11r", "^", "3"}], "/", "k"}], ">", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.97212364535251*^9, 3.972123645833301*^9}, {
  3.972123725537779*^9, 3.972123735619636*^9}, {3.972123807231225*^9, 
  3.972123808766842*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"683c0811-51de-4ac2-986c-1c76b3856079"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.972123735917962*^9, {3.972123800745277*^9, 3.9721238091135473`*^9}, 
   3.9721283247866707`*^9, 3.972128528942315*^9, 3.972128776334722*^9, 
   3.9721290667574663`*^9, 3.972389572314227*^9, 3.973598558712802*^9, 
   3.973608360975049*^9, 3.9736094748986177`*^9, 3.973609552048785*^9, 
   3.973618493500839*^9, 3.973619128575721*^9, 3.973623737637603*^9, 
   3.9737130546424103`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"2d07c5e3-1fcb-4a85-9c4b-f2dfce924547"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Inequality Redundancies", "Subsection",
 CellChangeTimes->{{3.972128360108218*^9, 
  3.972128364310006*^9}},ExpressionUUID->"a91d4519-6e4b-472a-9bde-\
3667d178a09b"],

Cell["\<\
KK inequality and positivity make an irreducible inequality system. To see \
this we first convert to log variables log[var].\
\>", "Text",
 CellChangeTimes->{{3.972129082095216*^9, 3.972129112008595*^9}, {
  3.97360805913629*^9, 3.973608067714218*^9}, {3.973608282480986*^9, 
  3.973608284036109*^9}},ExpressionUUID->"7ef5ceb3-bfc3-42ff-87d9-\
3443fc60a216"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"logineqs", " ", "=", " ", 
   RowBox[{"LogLinearize", "[", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"kk", ">", " ", "\[Mu]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"n", ">", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k", ">", "1"}]}], "}"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.972128531897534*^9, 3.972128584095625*^9}, {
  3.9721286356556377`*^9, 3.972128680740806*^9}, {3.97212871785293*^9, 
  3.97212872007835*^9}, {3.973603412543829*^9, 3.973603421160378*^9}, {
  3.973608069840626*^9, 3.973608078749126*^9}, {3.973608250124107*^9, 
  3.973608250735367*^9}, {3.973608348399166*^9, 3.9736083506217957`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"e7838e63-ef62-43ea-a8dc-66d0636dd141"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"log", "[", "k", "]"}]}], "5"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "5"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k", "]"}], ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.972128585010704*^9, 3.972128596670413*^9}, {
   3.972128639058895*^9, 3.972128641958322*^9}, 3.972128681692122*^9, 
   3.972128720469171*^9, 3.97212877778854*^9, 3.972129114025985*^9, 
   3.97238957457796*^9, 3.973598564450632*^9, {3.9736034135277967`*^9, 
   3.973603421598257*^9}, {3.973608071307253*^9, 3.973608079668145*^9}, 
   3.973608219883918*^9, 3.973608251279002*^9, {3.973608351859729*^9, 
   3.9736083622450933`*^9}, 3.9736094774255943`*^9, 3.973609553106882*^9, 
   3.973618494197034*^9, 3.9736191286055517`*^9, 3.973713057276989*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"38a4bb13-2fd2-4763-a9ff-8114cbe7fe08"]
}, Open  ]],

Cell["\<\
And then take irreducible set, which turns out to be exactly KK and the \
positivity bounds.\
\>", "Text",
 CellChangeTimes->{{3.9736080810157337`*^9, 3.973608120871357*^9}, {
  3.9736094870899563`*^9, 
  3.973609504737698*^9}},ExpressionUUID->"064959d3-4202-4df8-8768-\
19538fc0d48c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IrreducibleIneqs", "[", 
  RowBox[{"logineqs", ",", 
   RowBox[{"log", "/@", 
    RowBox[{"{", 
     RowBox[{"n", ",", "k", ",", "\[Mu]"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9736080973477087`*^9, 3.973608110620118*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"4ee80a20-d871-4752-8167-aebcb195c249"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"log", "[", "k", "]"}]}], "5"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "5"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k", "]"}], ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9736081003834457`*^9, 3.973608110977696*^9}, 
   3.9736082215985327`*^9, 3.973608252544808*^9, 3.973608363651291*^9, 
   3.973609481526582*^9, 3.973609554682003*^9, 3.9736184942442837`*^9, 
   3.973619128633194*^9, 3.973713059100559*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"207e6edd-3278-46b0-ad3f-0d325659aa87"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.972128366577153*^9, 3.97212838193649*^9}},
 CellLabel->
  "In[1635]:=",ExpressionUUID->"9ec9ad18-ce7e-47e0-b046-72e3056972a6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cylindrical Decomposition", "Subsection",
 CellChangeTimes->{{3.9721238978560877`*^9, 
  3.972123904847604*^9}},ExpressionUUID->"59b82cd6-36a1-4092-83a9-\
0f1658845406"],

Cell["Cylindrical decomposition of the integration region.", "Text",
 CellChangeTimes->{{3.9721291186733313`*^9, 
  3.972129128716551*^9}},ExpressionUUID->"206a1869-aa54-4f24-ab75-\
9a5c3f53ed54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ads7bounds", "=", 
  RowBox[{"Dropfirstineq", "@", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{
     RowBox[{"And", "@@", "logineqs"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
       RowBox[{"log", "[", "n", "]"}], ",", 
       RowBox[{"log", "[", "k", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.972123907273253*^9, 3.9721239994496107`*^9}, {
   3.972125442433443*^9, 3.972125532497991*^9}, {3.9721255671810007`*^9, 
   3.9721256259552517`*^9}, {3.972125914620921*^9, 3.972125943186893*^9}, {
   3.972126005404044*^9, 3.972126026060075*^9}, {3.97212606612606*^9, 
   3.972126088482994*^9}, {3.972126212053129*^9, 3.972126215972221*^9}, {
   3.9721265922435093`*^9, 3.9721265938782387`*^9}, {3.97212834440898*^9, 
   3.9721283451080923`*^9}, {3.973608134418174*^9, 3.973608144856632*^9}, 
   3.9736082093238297`*^9},
 CellLabel->
  "In[157]:=",ExpressionUUID->"708bc683-c419-497a-9d31-dcaf484f9428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "<", 
   RowBox[{"log", "[", "n", "]"}], "<", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"log", "[", "\[Mu]", "]"}]}], "3"]}]}], "&&", 
  RowBox[{"0", "<", 
   RowBox[{"log", "[", "k", "]"}], "<", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"log", "[", "n", "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.973608192238372*^9, 3.973608257033038*^9, 3.973608365296708*^9, 
   3.9736095559932117`*^9, 3.9736184957494593`*^9, 3.973619128665166*^9, {
   3.97371306542808*^9, 3.973713078322448*^9}},
 CellLabel->
  "Out[157]=",ExpressionUUID->"f1aab327-9c3f-4f58-bd80-444eb0fd53bc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrate", "Subsection",
 CellChangeTimes->{{3.972126860539167*^9, 
  3.9721268628805027`*^9}},ExpressionUUID->"4e9f33c3-d030-4b3c-bbf6-\
50b6beac65ee"],

Cell[TextData[{
 "Since we converted into the log variables, the integration measure changes \
as\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["d", "TI"], 
         StyleBox["N", "TI"], 
         StyleBox["d", "TI"], 
         StyleBox["k", "TI"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"log", 
            StyleBox["N", "TI"], "+", "log", 
            StyleBox["k", "TI"]}]], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             StyleBox["N", "TI"]}], ")"}], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             StyleBox["k", "TI"]}], ")"}]}], TraditionalForm], "errors" -> {},
      "input" -> "dN dk = e^{\\log N + \\log k}d(\\log N) d(\\log k)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cd363c01-b377-448d-afe9-f112d5064857"]
}], "Text",
 CellChangeTimes->{{3.9735986123233023`*^9, 
  3.973598637622978*^9}},ExpressionUUID->"bb25d9be-ebf0-47c6-be60-\
2e815437d170"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntegrateCylindrical", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"log", "[", "n", "]"}], "+", 
      RowBox[{"log", "[", "k", "]"}]}], "]"}], ",", "ads7bounds"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
   RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.972126098207121*^9, 3.972126121814251*^9}, {
  3.9721261888230543`*^9, 3.972126188988958*^9}, {3.972126228791924*^9, 
  3.972126230719966*^9}, {3.9721268426951323`*^9, 3.972126852766809*^9}, {
  3.973598741389455*^9, 3.973598749711421*^9}, {3.973608153823502*^9, 
  3.97360815818871*^9}, {3.973608262195315*^9, 3.9736082662491283`*^9}, {
  3.9736191328480587`*^9, 3.973619142380251*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"1b19ecfd-909f-44df-bad1-202c9e220dd5"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["2", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox["3", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"5", "/", "3"}]]]}]], "Output",
 CellChangeTimes->{{3.972126123092473*^9, 3.972126148890461*^9}, {
   3.972126186690893*^9, 3.972126231849275*^9}, 3.972126267969825*^9, {
   3.9721268388856497`*^9, 3.972126854190508*^9}, 3.9721269010621843`*^9, 
   3.9721291364044247`*^9, 3.97238958150653*^9, 3.973598693692802*^9, 
   3.973598753489229*^9, 3.97360826838802*^9, 3.9736083688761673`*^9, 
   3.9736095591677628`*^9, 3.9736184987815228`*^9, {3.973619138721465*^9, 
   3.9736191486477747`*^9}, 3.973713082462799*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"fcaf55c8-4213-4588-be02-f4dcc8def164"],

Cell[BoxData[
 FractionBox["2", 
  SuperscriptBox["\[Mu]", 
   RowBox[{"5", "/", "2"}]]]], "Output",
 CellChangeTimes->{{3.972126123092473*^9, 3.972126148890461*^9}, {
   3.972126186690893*^9, 3.972126231849275*^9}, 3.972126267969825*^9, {
   3.9721268388856497`*^9, 3.972126854190508*^9}, 3.9721269010621843`*^9, 
   3.9721291364044247`*^9, 3.97238958150653*^9, 3.973598693692802*^9, 
   3.973598753489229*^9, 3.97360826838802*^9, 3.9736083688761673`*^9, 
   3.9736095591677628`*^9, 3.9736184987815228`*^9, {3.973619138721465*^9, 
   3.9736191486477747`*^9}, 3.973713082472837*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"332f56eb-17cc-4089-ad7d-51ecab6a4305"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["AdS7 Volume Factor", "Section",
 CellChangeTimes->{{3.973708199514915*^9, 
  3.97370821322782*^9}},ExpressionUUID->"6acf4cb6-3536-4d49-8a7f-\
f249f22147a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kappa", "[", "ki_List", "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"ki", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ki", "^", "2"}], "-", "1"}], ")"}], "/", "12"}]}], "//", 
    "Total"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.973708256066125*^9, 3.973708256410721*^9}, {
  3.973708295237887*^9, 3.973708318380419*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1e35e11c-bc16-495e-9694-63c56115ebfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tachyons", "[", "ki_List", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tally", "=", 
      RowBox[{
       RowBox[{"Tally", "[", "ki", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"tally", "^", "2"}], "]"}], "-", "1"}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9737087585413237`*^9, 3.973708765824934*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"70154d29-cc78-4527-8765-4268c47869a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SortPartitions", "[", "partitions_List", "]"}], ":=", 
  RowBox[{"SortBy", "[", 
   RowBox[{"partitions", ",", 
    RowBox[{"{", 
     RowBox[{"Length", ",", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"#", "^", "2"}], "]"}], "&"}], ",", "Max", ",", 
      "CountDistinct", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Length", "[", "#", "]"}]}], "&"}], ")"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "order", " ", "the", " ", "partitions", " ", "by", " ", 
     "their", " ", "length"}], ",", " ", 
    RowBox[{"denoted", " ", "by", " ", "M", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.973708650185171*^9, 3.973708739136922*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"af271714-9ae9-4717-befc-0485a18afa17"],

Cell["We set numerical values for k and N.", "Text",
 CellChangeTimes->{{3.973709069029653*^9, 
  3.973709095520748*^9}},ExpressionUUID->"b0144cd6-70e2-4e9f-b701-\
0c1ee255eba4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k\[LetterSpace]num", " ", "=", " ", "40"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n\[LetterSpace]num", "=", "100"}], ";"}]}], "Input",
 CellChangeTimes->{{3.973709097338866*^9, 3.973709107067504*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8b630fef-11bb-4202-a9e4-b48593c5e936"],

Cell["\<\
The number of tachyons increase as the size of the partitions increase as \
follows.\
\>", "Text",
 CellChangeTimes->{{3.973708781632918*^9, 
  3.973708801778653*^9}},ExpressionUUID->"b468411b-21f4-4ef3-8d16-\
4bf62c93714d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"tachyons", "/@", 
    RowBox[{"SortPartitions", "[", 
     RowBox[{"IntegerPartitions", "[", "k\[LetterSpace]num", "]"}], "]"}]}], 
   ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<Partition\>\"", ",", "\"\<Tachyons\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.973708805995397*^9, 3.9737088474696913`*^9}, {
  3.973709049933401*^9, 3.973709061302017*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d11b3e68-bb8a-4b31-835e-4cf2533cba9f"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     NCache[
      Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[1.6], 
    PointBox[CompressedData["
1:eJxc3X901uP/OPBbkiSZJJNkkkzSe5JMkkkySSbJJJkkk2SSTJJJMkkmySSZ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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"Partition\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"Tachyons\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 37338.}, {0, 729.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.973708808483757*^9, 3.973708848977743*^9, 
  3.973709109701498*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"816666ed-e377-476f-8a1b-081c42cd6b60"]
}, Open  ]],

Cell[TextData[{
 "We now consider partial sums over all partitions with fixed length\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["W", "TI"], 
         RowBox[{"(", 
           StyleBox["M", "TI"], ")"}], "\[LongEqual]", 
         UnderscriptBox["\[Sum]", 
          RowBox[{"\[ScriptL]", 
            RowBox[{"(", "\[Mu]", ")"}], "\[LongEqual]", 
            StyleBox["M", "TI"]}], LimitsPositioning -> True], 
         StyleBox["W", "TI"], 
         RowBox[{"(", "\[Mu]", ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\mathfrak{W}(M) = \\sum_{\\ell(\\mu) = M} W(\\mu)", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2df9f701-abfb-42a1-83ad-1086d3ea1220"],
 "\nwhere\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["W", "TI"], 
         RowBox[{"(", "\[Mu]", ")"}], "\[LongEqual]", 
         FractionBox[
          RowBox[{
            StyleBox["Vol", FontSlant -> "Plain"], "(", 
            SubsuperscriptBox[
             StyleBox["B", "TI"], 
             RowBox[{"\[Delta]", 
               StyleBox["R", "TI"], 
               RowBox[{"(", "\[Mu]", ")"}]}], 
             RowBox[{"(", 
               RowBox[{"3", ",", 
                 StyleBox["T", "TI"]}], ")"}]], ")"}], 
          RowBox[{
            StyleBox["Vol", FontSlant -> "Plain"], "(", 
            SubscriptBox[
             StyleBox["H", "TI"], 
             StyleBox["Y", "TI"]], ")"}]], "."}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "W(\\mu) = \\frac{ \\mathrm{Vol}(B^{(3,T)}_{\\delta \
R(\\mu)})}{\\mathrm{Vol}(H_Y)}.", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c4829a7e-dfd6-4a65-a27e-92c9dc417b93"],
 "\nThis is given explicitly in equation (4.65).\n"
}], "Text",
 CellChangeTimes->{{3.973709119707683*^9, 3.973709123156933*^9}, {
  3.973709210583537*^9, 3.9737092131730824`*^9}, {3.9737092622964478`*^9, 
  3.97370926806504*^9}, {3.973709301334832*^9, 3.9737093061674433`*^9}, {
  3.9737093479205103`*^9, 3.9737093489459352`*^9}, {3.973709383752557*^9, 
  3.973709397522628*^9}, {3.9737094454711647`*^9, 
  3.973709467979868*^9}},ExpressionUUID->"5cf77cc9-3fb1-41f8-9e86-\
b90d6a2a7f98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "volume", " ", "of", " ", "H_Y", " ", "as", " ", "a", " ", 
    "product", " ", "of", " ", "Vol", 
    RowBox[{"(", 
     RowBox[{"SU", 
      RowBox[{"(", "fd", ")"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gauge", "[", "list_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "fdlist", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fdlist", " ", "=", " ", 
       RowBox[{
        RowBox[{"Tally", "[", "list", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Exp", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"BarnesG", "[", 
            RowBox[{"fd", "+", "1"}], "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"fd", "^", "2"}], "/", "2"}], "+", 
             RowBox[{"fd", "/", "2"}], "-", "1"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"2", "\[Pi]"}], "]"}]}], " ", "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"Log", "[", "fd", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"fd", ",", "fdlist"}], "}"}]}], "]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9737095278006144`*^9, 3.973709602710978*^9}, {
  3.973709679002078*^9, 3.973709736153754*^9}, {3.973709772551198*^9, 
  3.973709773854041*^9}, {3.97370981040182*^9, 
  3.973709811246728*^9}},ExpressionUUID->"d7c1db7f-3992-45f4-8684-\
2b1349a8decf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gamma3", "[", "val_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Pi]", "^", 
    RowBox[{"(", 
     RowBox[{"3", "/", "2"}], ")"}]}], " ", 
   RowBox[{"Gamma", "[", "val", "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"val", "-", 
     RowBox[{"1", "/", "2"}]}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"val", "-", "1"}], "]"}]}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"58d3f9e3-a605-4623-9ac5-c808f45ac1c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"weightW", "[", "partition_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tachyon", " ", "=", " ", 
       RowBox[{"tachyons", "[", "partition", "]"}]}], ",", 
      RowBox[{"r", "=", 
       RowBox[{"1", "/", "n\[LetterSpace]num"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"tachyon", "==", "0"}], ",", 
       RowBox[{"Return", "@", "1"}]}], "]"}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{"volume", " ", "in", " ", "0", " ", "dimensions", " ", 
       RowBox[{"(", 
        RowBox[{"T", "=", "0"}], ")"}], " ", "is", " ", "1"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"3", " ", "tachyon", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
          RowBox[{"Log", "[", "r", "]"}]}], " ", ")"}]}], "-", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Gamma3", "[", 
         RowBox[{"tachyon", "/", "2"}], "]"}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "tachyon", "]"}]}], "+", 
       RowBox[{"N", "@", 
        RowBox[{"gauge", "[", "partition", "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9737088714670753`*^9, 3.9737088774272537`*^9}, {
  3.9737089708082533`*^9, 3.973708982375908*^9}, {3.973709019970511*^9, 
  3.973709021784245*^9}, {3.973709206026184*^9, 3.973709206870885*^9}, {
  3.973709418135128*^9, 3.973709434715004*^9}, {3.973709904028619*^9, 
  3.9737099168556643`*^9}, {3.973709986858121*^9, 3.973709989084795*^9}, {
  3.973710083704431*^9, 3.973710098655081*^9}, {3.9737102564732428`*^9, 
  3.9737102882370787`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"06c0bba1-0b12-4cbf-ab69-521a88bfadf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mathfrakW", "[", "M_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "parts", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"parts", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"IntegerPartitions", "[", "k\[LetterSpace]num", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], "==", "M"}], "&"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Quiet", "@", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"weightW", "[", "part", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"part", ",", "parts"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.973709991456954*^9, 3.9737100744371223`*^9}, {
  3.973710135408993*^9, 3.973710137629383*^9}, {3.973710216333987*^9, 
  3.9737102738026457`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"43c98870-f562-410e-9901-2e13cf81b4c3"],

Cell[TextData[{
 "Now we plot ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"log", 
         StyleBox["W", "TI"], 
         RowBox[{"(", 
           StyleBox["M", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\log \\mathfrak{W}(M)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4189acf9-8f07-4454-89c1-fd754323d0ba"],
 " to see how fast it decays. We see that even with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["M", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "M=2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "76bfbe35-59e6-41bd-b3d7-6d514c2b5bdf"],
 " the contribution is much smaller, of the order of magnitude similar to \
equation (4.72)."
}], "Text",
 CellChangeTimes->{{3.973710473508511*^9, 3.9737105444426603`*^9}, {
  3.973710575273378*^9, 
  3.9737105992195587`*^9}},ExpressionUUID->"6c78668a-9584-4715-bbaa-\
a036f02e5c45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mathfrakW", "[", "1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"mathfrakW", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k\[LetterSpace]num", " ", 
   RowBox[{"n\[LetterSpace]num", "^", 
    RowBox[{"(", 
     RowBox[{"-", "9"}], ")"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.973710546533875*^9, 3.973710571041711*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"d3617b22-c499-461d-8a0f-8116601a39f0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.973710552523052*^9, 3.9737105712999563`*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"930d4dee-41b5-431a-b6c7-7fd986a8a73a"],

Cell[BoxData["3.7758441455825963`*^-17"], "Output",
 CellChangeTimes->{{3.973710552523052*^9, 3.973710571316642*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"bd567f98-c24f-48fd-b183-4dcd80bed4b2"],

Cell[BoxData["4.`*^-17"], "Output",
 CellChangeTimes->{{3.973710552523052*^9, 3.973710571318145*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"47e083da-049e-4324-93e7-4ff482a3bce2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"mathfrakW", "[", "M", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<M\>\"", ",", "\"\<Log W\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.97371030790316*^9, 3.973710343386463*^9}, {
  3.97371045129046*^9, 3.973710462099371*^9}, {3.973710609540242*^9, 
  3.973710620140654*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"8bf72f4a-2de8-4ac0-a0a4-d11f900e6737"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], 
    PointBox[{{1., 0.}, {2., -37.815322608471966`}, {
     3., -74.92449921423768}, {4., -115.9472476271092}, {
     5., -159.3439178817209}, {6., -204.63407336441514`}, {
     7., -251.66433747910173`}, {8., -300.73974066278646`}, {
     9., -444.51548835395386`}, {10., -593.0523727069454}}]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"M\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"Log W\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 10.}, {-593.0523727069454, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9737103309856167`*^9, 3.973710349757399*^9}, {
   3.97371045458226*^9, 3.9737104642716627`*^9}, 3.973710622999579*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"0a73e54b-4740-4605-a018-593e5a387b94"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["AdS5", "Section",
 CellChangeTimes->{{3.972390223878051*^9, 
  3.9723902256915207`*^9}},ExpressionUUID->"88d81992-4fe0-4135-ad89-\
578da52e3c7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", " ", 
   RowBox[{
    RowBox[{"p", ">", "q"}], "&&", " ", 
    RowBox[{"q", ">", "0"}], "&&", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "==", "1"}], "||", 
      RowBox[{"p", "==", "3"}], "||", 
      RowBox[{"p", "==", "5"}], "||", 
      RowBox[{"p", "==", "7"}]}], ")"}], "&&", 
    RowBox[{"n", ">", "1"}], "&&", " ", 
    RowBox[{"k1", ">", "1"}], "&&", 
    RowBox[{"k2", ">", "1"}], "&&", 
    RowBox[{"0", "<", "\[Mu]", "<", "1"}], "&&", 
    RowBox[{
     RowBox[{"log", "[", "\[Mu]", "]"}], "<", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973614323340357*^9, 3.973614328130769*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"f78244fe-fe0b-4c2d-acc7-7fb26697497d"],

Cell[CellGroupData[{

Cell["Scales", "Subsection",
 CellChangeTimes->{{3.973598762725428*^9, 
  3.973598764041275*^9}},ExpressionUUID->"c9a52000-98e0-4c09-b37f-\
fd5b9c55a588"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m10r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", " ", "k1", " ", "k2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m5r", " ", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"n", "^", "2"}], " ", "k1", " ", "k2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m5m10", " ", "=", " ", 
   RowBox[{
    RowBox[{"n", "^", 
     RowBox[{"(", 
      RowBox[{"5", "/", "12"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", " ", "k2"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "12"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.972121357925951*^9, 3.972121358362918*^9}, {
  3.972121462060402*^9, 3.972121512112343*^9}, {3.972121750707981*^9, 
  3.972121755629839*^9}, {3.972123778415677*^9, 3.972123798269116*^9}, {
  3.972125544925112*^9, 3.972125550836802*^9}, {3.972125925615934*^9, 
  3.972125931662602*^9}, {3.972128938746273*^9, 3.972128940269217*^9}, {
  3.9735989956287193`*^9, 3.9735990599338627`*^9}, {3.9736094579184017`*^9, 
  3.973609458279841*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"0a0c4fe1-54f6-42ae-8556-b89d1f27a0cb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mass towers", "Subsection",
 CellChangeTimes->{{3.972121632372981*^9, 
  3.9721216349200697`*^9}},ExpressionUUID->"05e4e56e-1919-4e1b-96ff-\
e5d3717f609f"],

Cell["KK tower scale", "Text",
 CellChangeTimes->{{3.9721287923908043`*^9, 3.972128794584725*^9}, {
  3.972129059435381*^9, 
  3.972129062134183*^9}},ExpressionUUID->"7b904a28-3f7e-45af-9575-\
00b34ae18145"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kk", "=", 
  RowBox[{
   RowBox[{"1", "/", "m5r"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.972121730303713*^9, 3.972121735726811*^9}, {
  3.9721288110740767`*^9, 3.9721288202630043`*^9}, {3.973599085087594*^9, 
  3.973599085422997*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"cfe18c6e-39c2-45de-9282-64a6cee8de07"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SuperscriptBox["k1", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["k2", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["n", 
    RowBox[{"2", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{{3.972121732691676*^9, 3.972121759637014*^9}, 
   3.972123762394577*^9, 3.972123799546163*^9, 3.972128308314549*^9, 
   3.972128523446025*^9, 3.972128770193788*^9, 3.972128821403965*^9, 
   3.9721290631084023`*^9, 3.97238957012005*^9, 3.973598553685691*^9, 
   3.9735990873703403`*^9, 3.973608383173379*^9, 3.973609563816559*^9, 
   3.97361582157543*^9, {3.973618390311811*^9, 3.973618411002079*^9}, 
   3.973619160830349*^9, {3.973621811586958*^9, 3.973621849048959*^9}, 
   3.9737130968608627`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"c92c8882-e520-410d-9b1f-b59055510b18"]
}, Open  ]],

Cell[TextData[{
 "Wrapped brane scale for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[GreaterEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "q\\geq 2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f15154ec-7519-4825-ad59-95021e3c757b"]
}], "Text",
 CellChangeTimes->{{3.972128796841401*^9, 3.972128799855978*^9}, {
  3.973599102430956*^9, 
  3.973599111127857*^9}},ExpressionUUID->"ec8fe4ff-a2ea-4f14-995a-\
f1d4c4fdf144"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"brane", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "m10r", ")"}], "^", "q"}], "/", 
       RowBox[{"(", 
        RowBox[{"k1", " ", "k2"}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p", "-", "q", "+", "1"}], ")"}]}], ")"}]}], "/", "m5m10"}], "//",
    "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9721215205841227`*^9, 3.972121556535417*^9}, {
  3.972122581409154*^9, 3.972122593932625*^9}, {3.972128815044126*^9, 
  3.972128818758686*^9}, {3.973599141205243*^9, 3.973599161154669*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"8232b0b0-580f-4879-ae6c-262b5dee32e1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["1", 
     RowBox[{"1", "+", "p", "-", "q"}]], "+", 
    FractionBox["q", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", "q"}], ")"}]}]]}]], " ", 
  SuperscriptBox["k2", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["1", 
     RowBox[{"1", "+", "p", "-", "q"}]], "+", 
    FractionBox["q", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", "q"}], ")"}]}]]}]], " ", 
  SuperscriptBox["n", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "12"]}], "+", 
    FractionBox["q", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", "q"}], ")"}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.9721215530520477`*^9, 3.972121556840941*^9}, 
   3.972121763752923*^9, {3.97212258898438*^9, 3.9721225944511013`*^9}, 
   3.9721237632443047`*^9, 3.9721283095358477`*^9, 3.9721285242432737`*^9, 
   3.972128771895883*^9, 3.972128822152464*^9, 3.9721290643582087`*^9, 
   3.9723895701691313`*^9, 3.973598555142448*^9, 3.97359916180304*^9, 
   3.9736083850743227`*^9, {3.9736095407208633`*^9, 3.9736095650791693`*^9}, 
   3.973615821616235*^9, {3.9736183903589*^9, 3.973618411028378*^9}, 
   3.973619160843666*^9, {3.973621811601507*^9, 3.9736218491177483`*^9}, 
   3.97371309785863*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"55356b1a-0e86-4aca-94d4-5b1e69b545b1"]
}, Open  ]],

Cell["\<\
Exponents of both N and k of the brane tower scale are geq than the KK tower \
scale, so KK is lighter.\
\>", "Text",
 CellChangeTimes->{{3.972128807896326*^9, 3.9721288088639097`*^9}, {
  3.972129023899603*^9, 
  3.97212905379469*^9}},ExpressionUUID->"62c63292-7a33-4673-9ad1-\
7677faf905a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"q", ">=", "2"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"kk", ",", "k1"}], "]"}], "\[LessEqual]", 
       RowBox[{"Exponent", "[", 
        RowBox[{"brane", ",", "k1"}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"kk", ",", "k2"}], "]"}], "\[LessEqual]", 
       RowBox[{"Exponent", "[", 
        RowBox[{"brane", ",", "k2"}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"kk", ",", "n"}], "]"}], "\[LessEqual]", 
       RowBox[{"Exponent", "[", 
        RowBox[{"brane", ",", "n"}], "]"}]}], "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.972122447023905*^9, 3.9721224983191757`*^9}, {
  3.972122693000428*^9, 3.972122694788825*^9}, {3.97212323727281*^9, 
  3.9721232824172707`*^9}, {3.972123427612441*^9, 3.972123434103772*^9}, {
  3.972123488776907*^9, 3.9721234932616653`*^9}, {3.9721237548825417`*^9, 
  3.97212375976545*^9}, {3.972128854204061*^9, 3.9721288965929327`*^9}, {
  3.9721289356556263`*^9, 3.972128947238489*^9}, {3.9721289872102222`*^9, 
  3.972129019646353*^9}, {3.973599209973178*^9, 3.973599267014681*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"7b65d0e5-b63d-425e-9996-a7699258c955"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9721224666186438`*^9, 3.97212249858594*^9, 3.9721226954255*^9, {
   3.972123243400978*^9, 3.972123282781155*^9}, 3.972123437536338*^9, 
   3.972123493537648*^9, 3.9721237682429256`*^9, 3.972128316535385*^9, 
   3.9721285273809223`*^9, 3.9721287747936172`*^9, {3.972128858348123*^9, 
   3.972128871617408*^9}, {3.972128943619103*^9, 3.972128947894413*^9}, {
   3.9721289916009827`*^9, 3.9721290200647907`*^9}, 3.972129065179974*^9, 
   3.972389570208696*^9, 3.9735985570445538`*^9, 3.9735992180077868`*^9, 
   3.9735992681344223`*^9, 3.973608386650914*^9, {3.973609541725912*^9, 
   3.9736095661714478`*^9}, 3.973615821642337*^9, {3.973618390383897*^9, 
   3.9736184110574827`*^9}, 3.973619160871088*^9, {3.973621811631661*^9, 
   3.97362184914959*^9}, 3.9737130996292553`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"bf384f05-6226-436a-bf0b-26ebca04a5bd"]
}, Open  ]],

Cell[TextData[{
 "Wrapped brane scale for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[LongEqual]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "q= 1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e731d116-27e7-4159-b454-ef17651563cd"]
}], "Text",
 CellChangeTimes->{{3.972128796841401*^9, 3.972128799855978*^9}, {
  3.973599102430956*^9, 
  3.973599111127857*^9}},ExpressionUUID->"cbdc2f94-154d-4858-89f7-\
48445d300cd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"brane1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "m10r", ")"}], "^", "q"}], "/", 
        RowBox[{"(", "k1", " ", ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "p"}], ")"}]}], "/", "m5m10"}], "/.", 
    RowBox[{"q", "->", "1"}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9735993192011843`*^9, 3.973599333884975*^9}, {
  3.9736086564434347`*^9, 3.973608657483203*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"ed3094a0-f51f-4322-8036-282cf97abb3d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["3", 
     RowBox[{"4", " ", "p"}]]}]], " ", 
  SuperscriptBox["k2", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "p"}]]}]], " ", 
  SuperscriptBox["n", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "p"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.97359933632574*^9, 3.9736083929109097`*^9, 3.973608657988843*^9, 
   3.9736095677699833`*^9, 3.973615821697609*^9, {3.973618390398632*^9, 
   3.973618411069997*^9}, 3.973619160885806*^9, {3.973621811645844*^9, 
   3.973621849164815*^9}, 3.973713100563918*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"65c284a0-49ac-4053-b5c7-cd58e56c6ac6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Motzkin Transposition Theorem", "Subsection",
 CellChangeTimes->{{3.973601898534216*^9, 
  3.9736019043392677`*^9}},ExpressionUUID->"efa9e352-0ebb-4469-bb0c-\
fa1a35f10149"],

Cell["\<\
Now we gather the exponents of KK, F1 on 1-cycle, and positivity inequalities \
in matrix A to apply Motzkin Transposition Theorem.\
\>", "Text",
 CellChangeTimes->{{3.973600542889537*^9, 3.973600586554516*^9}, {
  3.973601907102522*^9, 3.973601908876891*^9}, {3.9736083054125233`*^9, 
  3.973608306843083*^9}},ExpressionUUID->"2da60280-6cf6-4638-b1d9-\
2db3102c9373"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", " ", "=", " ", 
  RowBox[{"ExponentMatrix", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"kk", ",", 
      RowBox[{"brane1", "/.", 
       RowBox[{"{", 
        RowBox[{"p", "->", "1"}], "}"}]}], ",", 
      RowBox[{"n", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], ",", 
      RowBox[{"k1", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], ",", 
      RowBox[{"k2", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], ",", 
      RowBox[{"k1", "/", "k2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "k1", ",", "k2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.973600245638727*^9, 3.973600248485949*^9}, {
  3.973600534213846*^9, 3.973600538401491*^9}, {3.973600591893149*^9, 
  3.973600623620089*^9}, {3.9736006552375937`*^9, 3.9736006573984756`*^9}, {
  3.973600961657826*^9, 3.97360096505977*^9}, {3.973608661085044*^9, 
  3.973608661907166*^9}, {3.973615897673332*^9, 3.973615929824382*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"71feb06c-a44e-447f-9477-002c5f638170"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], ",", 
     RowBox[{"-", 
      FractionBox["5", "6"]}], ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.973600609481948*^9, 3.973600624011652*^9}, 
   3.9736007083495092`*^9, 3.973600819924468*^9, 3.9736009758132973`*^9, 
   3.973601526092539*^9, 3.973608662464963*^9, 3.97360956941978*^9, 
   3.973615822535716*^9, {3.973615905351247*^9, 3.9736159317269077`*^9}, 
   3.9736160385115633`*^9, {3.973618391177109*^9, 3.9736184110970697`*^9}, 
   3.973619160914654*^9, {3.973621811675576*^9, 3.973621851019706*^9}, 
   3.973713104879416*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"314642c9-1056-48cf-b22a-8263992e9a58"]
}, Open  ]],

Cell[TextData[{
 "We normalize by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", "log", "\[Mu]"}], TraditionalForm], "errors" -> {}, 
     "input" -> "-\\log\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1babd2e6-292c-4103-b756-69dfe839009f"],
 " for simplicity, so that the RHS of the inequalities are"
}], "Text",
 CellChangeTimes->{{3.973600764991603*^9, 
  3.9736008107706423`*^9}},ExpressionUUID->"34f47f56-78e0-4578-bd65-\
069ef4a07e65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9736007588026657`*^9, 3.973600763504146*^9}, 
   3.973600813054729*^9, {3.9736159352701187`*^9, 3.973615935383184*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"41e8ed69-ca5e-430a-9b1d-ee6725d3d6e3"],

Cell["\<\
We want to see if brane1 for other values of p are implied by the \
corresponding inequalities.\
\>", "Text",
 CellChangeTimes->{{3.9736006310894957`*^9, 3.973600756273323*^9}, {
  3.9736010051660843`*^9, 
  3.9736010064683847`*^9}},ExpressionUUID->"67c05002-1e65-40a1-baef-\
62da3e4d6a4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"brane1", "/.", 
       RowBox[{"q", "->", "1"}]}], ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"n", ",", "k1", ",", "k2"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.973600846981835*^9, 3.973600884715013*^9}, {
  3.973600915801032*^9, 3.973600925759911*^9}, {3.9736009702982616`*^9, 
  3.973600971610825*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"c4b5f7e0-1e48-47b3-92d5-7f6302efea00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "p"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["3", 
     RowBox[{"4", " ", "p"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "p"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.973600860957881*^9, 3.973600885128154*^9}, 
   3.973600926078908*^9, {3.973600972240839*^9, 3.9736009776011143`*^9}, 
   3.973601524962275*^9, 3.9736085314762907`*^9, 3.9736086656205997`*^9, 
   3.973609572588888*^9, 3.973615822583108*^9, 3.973615938425213*^9, 
   3.973616041172421*^9, {3.973618391229514*^9, 3.973618411129773*^9}, 
   3.973619160948447*^9, {3.9736218117081547`*^9, 3.973621851092105*^9}, 
   3.973713107428062*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"da9719f7-5b04-4c2c-90ac-d551861449b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "certificate", " ", "\[Lambda]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Motzkin", "[", 
    RowBox[{"A", ",", "b", ",", 
     RowBox[{"c", "/.", 
      RowBox[{"p", "->", "3"}]}], ",", "1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"verify", " ", "certificate"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", ".", "A"}], "==", "c"}], "/.", 
    RowBox[{"p", "->", "3"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"Motzkin", "[", 
    RowBox[{"A", ",", "b", ",", 
     RowBox[{"c", "/.", 
      RowBox[{"p", "->", "5"}]}], ",", "1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", ".", "A"}], "==", "c"}], "/.", 
    RowBox[{"p", "->", "5"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"Motzkin", "[", 
    RowBox[{"A", ",", "b", ",", 
     RowBox[{"c", "/.", 
      RowBox[{"p", "->", "7"}]}], ",", "1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", ".", "A"}], "==", "c"}], "/.", 
    RowBox[{"p", "->", "7"}]}]}]}]], "Input",
 CellChangeTimes->{{3.973600827932179*^9, 3.973600830846246*^9}, {
  3.9736009315566*^9, 3.973600940528569*^9}, {3.973601534149192*^9, 
  3.973601594684286*^9}, {3.9736016782254143`*^9, 3.973601734925084*^9}, {
  3.973607937402707*^9, 3.9736079558616037`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"107a2b65-4c34-49fd-8845-ae9d209327ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.3333333333333333`", ",", "0.3333333333333333`", 
   ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.973600935310817*^9, 3.973600941108029*^9}, {
   3.973600973982445*^9, 3.97360100756013*^9}, {3.9736015150797157`*^9, 
   3.9736015858206873`*^9}, 3.973601616711738*^9, {3.9736016666915283`*^9, 
   3.973601735500496*^9}, 3.973607956827321*^9, 3.973608532616778*^9, 
   3.9736086672664633`*^9, 3.9736095735896263`*^9, 3.973615822608481*^9, 
   3.9736159395885487`*^9, 3.9736160423251057`*^9, {3.9736183913220387`*^9, 
   3.973618411160407*^9}, 3.973619161001651*^9, {3.973621811739251*^9, 
   3.973621851121747*^9}, 3.9737131089823933`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"c621cefc-989d-4115-8293-0d454f3ff38e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.973600935310817*^9, 3.973600941108029*^9}, {
   3.973600973982445*^9, 3.97360100756013*^9}, {3.9736015150797157`*^9, 
   3.9736015858206873`*^9}, 3.973601616711738*^9, {3.9736016666915283`*^9, 
   3.973601735500496*^9}, 3.973607956827321*^9, 3.973608532616778*^9, 
   3.9736086672664633`*^9, 3.9736095735896263`*^9, 3.973615822608481*^9, 
   3.9736159395885487`*^9, 3.9736160423251057`*^9, {3.9736183913220387`*^9, 
   3.973618411160407*^9}, 3.973619161001651*^9, {3.973621811739251*^9, 
   3.973621851121747*^9}, 3.973713108985702*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"0b0d7414-8ae9-4a89-9c84-1b28241bdff7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.36666666666666664`", ",", "0.26666666666666666`",
    ",", "0.`", ",", "0.03333333333333333`"}], "}"}]], "Output",
 CellChangeTimes->{{3.973600935310817*^9, 3.973600941108029*^9}, {
   3.973600973982445*^9, 3.97360100756013*^9}, {3.9736015150797157`*^9, 
   3.9736015858206873`*^9}, 3.973601616711738*^9, {3.9736016666915283`*^9, 
   3.973601735500496*^9}, 3.973607956827321*^9, 3.973608532616778*^9, 
   3.9736086672664633`*^9, 3.9736095735896263`*^9, 3.973615822608481*^9, 
   3.9736159395885487`*^9, 3.9736160423251057`*^9, {3.9736183913220387`*^9, 
   3.973618411160407*^9}, 3.973619161001651*^9, {3.973621811739251*^9, 
   3.973621851121747*^9}, 3.973713108986884*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"6a63b364-96d3-4591-a9b7-719b0d9bf305"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.973600935310817*^9, 3.973600941108029*^9}, {
   3.973600973982445*^9, 3.97360100756013*^9}, {3.9736015150797157`*^9, 
   3.9736015858206873`*^9}, 3.973601616711738*^9, {3.9736016666915283`*^9, 
   3.973601735500496*^9}, 3.973607956827321*^9, 3.973608532616778*^9, 
   3.9736086672664633`*^9, 3.9736095735896263`*^9, 3.973615822608481*^9, 
   3.9736159395885487`*^9, 3.9736160423251057`*^9, {3.9736183913220387`*^9, 
   3.973618411160407*^9}, 3.973619161001651*^9, {3.973621811739251*^9, 
   3.973621851121747*^9}, 3.9737131089880743`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"fbc986d1-00b7-4314-ae53-833c0cb8e235"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.38095238095238093`", ",", "0.23809523809523808`",
    ",", "0.`", ",", "0.047619047619047616`"}], "}"}]], "Output",
 CellChangeTimes->{{3.973600935310817*^9, 3.973600941108029*^9}, {
   3.973600973982445*^9, 3.97360100756013*^9}, {3.9736015150797157`*^9, 
   3.9736015858206873`*^9}, 3.973601616711738*^9, {3.9736016666915283`*^9, 
   3.973601735500496*^9}, 3.973607956827321*^9, 3.973608532616778*^9, 
   3.9736086672664633`*^9, 3.9736095735896263`*^9, 3.973615822608481*^9, 
   3.9736159395885487`*^9, 3.9736160423251057`*^9, {3.9736183913220387`*^9, 
   3.973618411160407*^9}, 3.973619161001651*^9, {3.973621811739251*^9, 
   3.973621851121747*^9}, 3.9737131089891443`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"d21d7055-38a7-421d-a4e3-408b6561d5a1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.973600935310817*^9, 3.973600941108029*^9}, {
   3.973600973982445*^9, 3.97360100756013*^9}, {3.9736015150797157`*^9, 
   3.9736015858206873`*^9}, 3.973601616711738*^9, {3.9736016666915283`*^9, 
   3.973601735500496*^9}, 3.973607956827321*^9, 3.973608532616778*^9, 
   3.9736086672664633`*^9, 3.9736095735896263`*^9, 3.973615822608481*^9, 
   3.9736159395885487`*^9, 3.9736160423251057`*^9, {3.9736183913220387`*^9, 
   3.973618411160407*^9}, 3.973619161001651*^9, {3.973621811739251*^9, 
   3.973621851121747*^9}, 3.973713108990223*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"b6cabcd0-953b-4225-a512-1dc4951ad962"]
}, Open  ]],

Cell["\<\
The listed vectors correspond to the certificate \[Lambda], which tells us \
explicitly how to combine the inequalities one has to get the target implied \
inequality.\
\>", "Text",
 CellChangeTimes->{{3.973601912305834*^9, 
  3.973601946927384*^9}},ExpressionUUID->"3212bc6b-c2a1-4896-82ce-\
85d001b9ae2d"],

Cell["However, p=1 is not implied by KK and p=3", "Text",
 CellChangeTimes->{{3.973601751544228*^9, 
  3.973601795999176*^9}},ExpressionUUID->"3fb225fc-db04-45e7-ae00-\
a139539d22c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", "=", " ", 
   RowBox[{"ExponentMatrix", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"kk", ",", 
       RowBox[{"brane1", "/.", 
        RowBox[{"{", 
         RowBox[{"p", "->", "3"}], "}"}]}], ",", 
       RowBox[{"n", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], ",", 
       RowBox[{"k1", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], ",", 
       RowBox[{"k2", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], ",", 
       RowBox[{"k1", "/", "k2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "k1", ",", "k2"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.973601568752439*^9, {3.9736017902261066`*^9, 3.973601797880663*^9}, {
   3.97360867172377*^9, 3.973608672585903*^9}, {3.973615943393512*^9, 
   3.9736159445923357`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"3dab39bb-eba6-4348-93f1-f31e336a056d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.973601799452509*^9, 3.973601829818103*^9, 3.973608541802783*^9, 
   3.973608673014824*^9, 3.973609575773741*^9, 3.973615822653698*^9, 
   3.973615944991642*^9, {3.973618391373062*^9, 3.973618411206859*^9}, 
   3.973619161045397*^9, {3.9736218117979717`*^9, 3.9736218511773033`*^9}, 
   3.973713112001758*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"4d9b6f41-7002-4c1b-a7c0-23b75a288951"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Motzkin", "[", 
  RowBox[{"A", ",", "b", ",", 
   RowBox[{"c", "/.", 
    RowBox[{"p", "->", "1"}]}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.973601808304323*^9, 3.9736018093767767`*^9}, {
  3.973601844168446*^9, 3.973601855392046*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"7092fa38-5ce7-455e-800f-00d155b642ae"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.973601810268283*^9, 3.9736018666902027`*^9}, 
   3.9736085469194527`*^9, 3.973608674555667*^9, 3.973609577453045*^9, 
   3.973615822678483*^9, 3.9736159471625347`*^9, {3.973618391404088*^9, 
   3.9736184112308197`*^9}, 3.973619161067995*^9, {3.973621811827938*^9, 
   3.9736218512062683`*^9}, 3.973713113680228*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"bcf026a7-4d15-486c-a072-2073c4e65fa6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Inequality Redundancies", "Subsection",
 CellChangeTimes->{{3.972128360108218*^9, 
  3.972128364310006*^9}},ExpressionUUID->"9c4ff09b-b61d-42ba-ac6b-\
9f506e7d9977"],

Cell["Transform to log variables.", "Text",
 CellChangeTimes->{{3.973601951385231*^9, 3.973601958383831*^9}, {
  3.973608623774437*^9, 
  3.973608628465578*^9}},ExpressionUUID->"a1816314-e72f-4ff7-b11d-\
9694af56954c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"logineqs", "=", 
  RowBox[{"LogLinearize", "[", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k1", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k2", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k1", ">", "k2"}], ",", "\[IndentingNewLine]", 
     RowBox[{"kk", ">", "\[Mu]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "1"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "3"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "7"}]}], ")"}], ">", "\[Mu]"}]}], 
    "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.97360195977981*^9, 3.9736020848921003`*^9}, {
  3.9736021365346127`*^9, 3.973602171406872*^9}, {3.973602209611085*^9, 
  3.9736022776000834`*^9}, {3.973602343580812*^9, 3.9736023928832273`*^9}, {
  3.973602451333494*^9, 3.973602492055079*^9}, {3.973602791993989*^9, 
  3.973602792948061*^9}, {3.973602853727152*^9, 3.973602871338189*^9}, {
  3.973608554596427*^9, 3.97360859905372*^9}, {3.973608631634774*^9, 
  3.973608633340629*^9}, {3.9736086789407578`*^9, 3.973608701149107*^9}, {
  3.9736129326066217`*^9, 3.97361296241996*^9}, {3.9736131612942333`*^9, 
  3.97361316287361*^9}, {3.973613580310504*^9, 3.973613581588731*^9}, {
  3.9736136686716623`*^9, 3.973613670395671*^9}, {3.9736157772396107`*^9, 
  3.973615831424922*^9}, {3.973616191388236*^9, 3.973616193979869*^9}, {
  3.973616626406611*^9, 3.973616628703353*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"8b5b26fc-92ee-466a-9e0b-950f22db6b82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], ">", 
    RowBox[{"log", "[", "k2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "3"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "3"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "3"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"log", "[", "k1", "]"}]}], "6"]}], "+", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "6"], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "6"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "3"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "3"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"log", "[", "k1", "]"}]}], "30"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "30"], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "30"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"log", "[", "k1", "]"}]}], "21"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "21"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "21"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.973602235662369*^9, 3.973602278542144*^9}, {
   3.9736023569504538`*^9, 3.973602393253837*^9}, {3.9736024552267313`*^9, 
   3.973602492434594*^9}, {3.97360285839729*^9, 3.9736028717580442`*^9}, 
   3.973603082274625*^9, {3.973608600567896*^9, 3.973608634016367*^9}, {
   3.9736086766468267`*^9, 3.973608701677689*^9}, 3.9736087770162287`*^9, 
   3.9736095789040956`*^9, {3.973612936170801*^9, 3.973612962882337*^9}, 
   3.973613163750002*^9, 3.9736135821350737`*^9, {3.973613653397359*^9, 
   3.973613671103187*^9}, {3.973615794994863*^9, 3.97361583228197*^9}, 
   3.973616127762499*^9, 3.973616198599766*^9, 3.973616629545703*^9, {
   3.973618391980414*^9, 3.9736184112444963`*^9}, 3.973619161091893*^9, {
   3.973621811845393*^9, 3.973621852813775*^9}, 3.973713131687932*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"18de374a-6db1-43e7-b7f2-f9650dd5abd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"redineqs", "=", 
  RowBox[{"IrreducibleIneqs", "[", 
   RowBox[{"logineqs", ",", 
    RowBox[{"log", "/@", 
     RowBox[{"{", 
      RowBox[{"n", ",", "k1", ",", "k2", ",", "\[Mu]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.973608711817499*^9, 3.973608744220149*^9}, {
  3.973608789259396*^9, 3.973608808296245*^9}, {3.9736092193867607`*^9, 
  3.973609220083036*^9}, {3.973609595283145*^9, 3.973609596175783*^9}, {
  3.973609667987927*^9, 3.973609669279126*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"f03442e3-20e7-4e1d-98b7-17554d32ae4e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], ">", 
    RowBox[{"log", "[", "k2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "3"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "3"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "3"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"log", "[", "k1", "]"}]}], "6"]}], "+", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "6"], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "6"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.973608716022135*^9, 3.973608744562413*^9}, {
   3.973608778153563*^9, 3.9736088086161623`*^9}, 3.973609049080434*^9, 
   3.973609231054603*^9, 3.973609272956141*^9, 3.973609342852375*^9, 
   3.9736095338909283`*^9, {3.9736095808836727`*^9, 3.9736096143779707`*^9}, 
   3.9736096699746513`*^9, {3.973612940467753*^9, 3.973612964491255*^9}, 
   3.973613168190311*^9, 3.973613583733453*^9, {3.9736136549560137`*^9, 
   3.9736136730949783`*^9}, {3.973615797740241*^9, 3.9736158343417587`*^9}, 
   3.973616129134747*^9, 3.973616200649836*^9, 3.973616632482038*^9, {
   3.973618392027508*^9, 3.973618411281096*^9}, 3.973619161128831*^9, {
   3.973621811899293*^9, 3.9736218529059668`*^9}, 3.973713134407114*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"bd721607-7e08-48ec-aeff-7bda0db16974"]
}, Open  ]],

Cell["\<\
We see that the irreducible set of inequalities are formed by the KK, and F1 \
on 1-cycle (p=1, q=1) inequality.\
\>", "Text",
 CellChangeTimes->{{3.9736096195400553`*^9, 3.973609662752746*^9}, {
  3.973615847436858*^9, 
  3.973615851582081*^9}},ExpressionUUID->"e1d015a0-c688-4271-a0f7-\
71d6958a5c0c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cylindrical Decomposition", "Subsection",
 CellChangeTimes->{{3.9721238978560877`*^9, 
  3.972123904847604*^9}},ExpressionUUID->"33e4ad6b-ab05-4142-b8ee-\
cb1d100639cc"],

Cell["The integration region is", "Text",
 CellChangeTimes->{{3.9721291186733313`*^9, 3.972129128716551*^9}, {
  3.973609682590515*^9, 
  3.9736096854306*^9}},ExpressionUUID->"7aaae06b-93d4-4752-be99-797afd9394a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ads5bounds", "=", 
  RowBox[{"DropEqualBranches", "@", 
   RowBox[{"Dropfirstineq", "@", 
    RowBox[{"CylindricalDecomposition", "[", 
     RowBox[{
      RowBox[{"And", "@@", "redineqs"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
        RowBox[{"log", "[", "n", "]"}], ",", 
        RowBox[{"log", "[", "k1", "]"}], ",", 
        RowBox[{"log", "[", "k2", "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.972123907273253*^9, 3.9721239994496107`*^9}, {
   3.972125442433443*^9, 3.972125532497991*^9}, {3.9721255671810007`*^9, 
   3.9721256259552517`*^9}, {3.972125914620921*^9, 3.972125943186893*^9}, {
   3.972126005404044*^9, 3.972126026060075*^9}, {3.97212606612606*^9, 
   3.972126088482994*^9}, {3.972126212053129*^9, 3.972126215972221*^9}, {
   3.9721265922435093`*^9, 3.9721265938782387`*^9}, {3.97212834440898*^9, 
   3.9721283451080923`*^9}, {3.973608134418174*^9, 3.973608144856632*^9}, 
   3.9736082093238297`*^9, {3.973609687143754*^9, 3.973609698215732*^9}, {
   3.973611395789411*^9, 3.97361139783891*^9}, {3.973613174071604*^9, 
   3.9736131829751883`*^9}, {3.973613538536149*^9, 3.973613587802169*^9}, 
   3.97361366068953*^9, {3.973613811327188*^9, 3.973613814432844*^9}, {
   3.973613866204905*^9, 3.97361389519601*^9}, {3.973614095863553*^9, 
   3.97361409894646*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"dcaf9400-4431-4bc0-b5cc-4e893b4605df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "<", 
     RowBox[{"log", "[", "n", "]"}], "<", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"log", "[", "\[Mu]", "]"}]}], "8"]}]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"log", "[", "k1", "]"}], "<", 
         RowBox[{
          FractionBox["1", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "&&", 
        RowBox[{"0", "\[LessEqual]", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{"log", "[", "k1", "]"}]}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "<", 
         RowBox[{"log", "[", "k1", "]"}], "\[LessEqual]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"log", "[", "k1", "]"}]}], "+", 
          RowBox[{"log", "[", "n", "]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "<", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{"log", "[", "k1", "]"}]}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "<", 
         RowBox[{"log", "[", "k1", "]"}], "<", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"log", "[", "k1", "]"}]}], "+", 
          RowBox[{"log", "[", "n", "]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "<", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"log", "[", "k1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"log", "[", "n", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}]}]}], ")"}]}], ")"}]}], 
   ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"log", "[", "\[Mu]", "]"}]}], "8"]}], "<", 
     RowBox[{"log", "[", "n", "]"}], "<", 
     RowBox[{"-", 
      RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"log", "[", "k1", "]"}], "<", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "&&", 
        RowBox[{"0", "\[LessEqual]", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{"log", "[", "k1", "]"}]}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "\[LessEqual]", 
         
         RowBox[{"log", "[", "k1", "]"}], "<", 
         RowBox[{
          FractionBox["1", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "&&", 
        RowBox[{"0", "\[LessEqual]", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"log", "[", "k1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"log", "[", "n", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}]}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "<", 
         RowBox[{"log", "[", "k1", "]"}], "<", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"log", "[", "k1", "]"}]}], "+", 
          RowBox[{"log", "[", "n", "]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "<", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"log", "[", "k1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"log", "[", "n", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}]}]}], ")"}]}], ")"}]}], 
   ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"log", "[", "\[Mu]", "]"}]}], "<", 
     RowBox[{"log", "[", "n", "]"}], "<", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"log", "[", "\[Mu]", "]"}]}], "2"]}]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"log", "[", "k1", "]"}], "<", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], "&&", 
        RowBox[{"0", "\[LessEqual]", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{"log", "[", "k1", "]"}]}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"log", "[", "n", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "\[LessEqual]", 
         
         RowBox[{"log", "[", "k1", "]"}], "<", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"log", "[", "n", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}]}], "&&", 
        RowBox[{"0", "\[LessEqual]", 
         RowBox[{"log", "[", "k2", "]"}], "<", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"log", "[", "k1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"log", "[", "n", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"log", "[", "\[Mu]", "]"}]}]}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.973613895577684*^9, 3.973614099294454*^9, 3.973616134374495*^9, 
   3.973616202985396*^9, {3.973618392792098*^9, 3.97361841132745*^9}, 
   3.9736191611699543`*^9, {3.973621811953825*^9, 3.973621824513474*^9}, 
   3.973621854737494*^9, 3.97371314179491*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"b8db4165-8407-4bcb-843a-9cc798d45310"]
}, Open  ]],

Cell["\<\
Note that this is made up of multiple regions, each separated by an OR (||). \
Below is a visualization of this region.\
\>", "Text",
 CellChangeTimes->{{3.973609708191615*^9, 3.9736097647373247`*^9}, {
  3.97360983486243*^9, 
  3.9736098685561132`*^9}},ExpressionUUID->"326ffa43-89cb-4341-99c1-\
a78f1a534c9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot3D", "[", 
  RowBox[{
   RowBox[{"ads5bounds", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
      RowBox[{"-", "10"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"log", "[", "k1", "]"}], ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"log", "[", "k2", "]"}], ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"log", "[", "n", "]"}], ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotPoints", "->", "50"}], ",", 
   RowBox[{"MaxRecursion", "->", "3"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Yellow", ",", 
      RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
   RowBox[{"Mesh", "->", "None"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<log(\!\(\*SubscriptBox[\(k\), \(1\)]\))\>\"", ",", 
      "\"\<log(\!\(\*SubscriptBox[\(k\), \(2\)]\))\>\"", ",", 
      "\"\<log(N)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.973609923678479*^9, 3.973610202897654*^9}, {
  3.973610412979125*^9, 3.9736104506063623`*^9}, {3.973610616570121*^9, 
  3.973610626506983*^9}, {3.9736106732534933`*^9, 3.9736106747744493`*^9}, {
  3.973611006241796*^9, 3.9736110165957537`*^9}, {3.9736112976058397`*^9, 
  3.973611298201417*^9}, {3.973611414174552*^9, 3.973611414775984*^9}, {
  3.973616176079258*^9, 3.9736161791835623`*^9}, {3.973616256484558*^9, 
  3.973616256789966*^9}, {3.973621892325964*^9, 3.973621892995171*^9}},
 CellLabel->
  "In[1837]:=",ExpressionUUID->"56efc891-5f35-4bc0-9933-df8139888038"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx1nUGsddd11196k49yiuXrHOcmvcmNr3P9kuf3JekklQgDvyuFAUEiiLoD
M0gQCUgByUVyOwhSYRAGYZAMCGrTgYuUDgiDMDCDgNQMGgZGakBKkXClVwau
KjM4AdXowxU6FTLvnu/9zr7//3+dCvH0/bK89trr7L3X2uvss++zX/5Hv/T3
f+bi4uL1py4uVnd///nr409eeub65uL+/x7/+/aGv7/wvTffevoj7d/8Vfnr
BY686x8W9A8LeobQ8z+e/uGrX//Oo9DjvJZ3e8YFe8YFe8bQ84GT+hcvjq7H
eS3v/VqFHue1fNPz71/+ox+8/EcPQo/zWt7904Ue57V80/O3n9n+9HNfeSL0
OK/l3c/rBT+vF/y8Dj3/9Kvff/Jb7zwVepzX8v68+oXn1S88rz70fOFHP37+
a5/9QOhxXsv7c98sPPfNwnPfhJ79yf3/5EOhx3kt7+NnuzB+tgvjZxt63n6l
+9IXfvTh0OO8lvdxuFsYh7uFcbgLPf/x5P73PRN6nNfyPp73C+N5vzCe96Hn
899+7u7/PRt6nNfyPi9Sj/Navun5dy985o1vvP6x0OO8lvf5dViYX4fQo7zp
mYbnV58LPc5reZ+nlwvz9DL0KG96/tl3Xrwboh8PPc5reZ/vqcd5Ld/0TN39
/idCj/Na3teNq4V14yr0KG96fnmawM+HHue1vK8/1wvrz3XoUd70TNPu7dTj
vJb3dezhwjr2MPQob3oupwn8ydDjvJb39fBTs/zdJBx/8qHfv3G+JC/j4Tuf
Ov7xW3cT8GOZL3p+p3njsJBPOr+9qfUPC/JDyGseONi68WhB/7igfwx5zeua
PLy2ZxXycJfXPG2wef1gwf9dyMNdXvOuwZ77EyGv+ZX3dx3ymkc1eXjtn37B
P33Ia17U5OG1PzcL/tyEvOY5g61jH1rw/3bB/9uQ17xlsHXgwwvPa7fwvHYh
r3lIk4fXz3e/8Hz3Ia95RZOH1+Mh5eEur3lCk4fX4+ewMH4OIa9xv8nD6/F2
uTDeLkNe43iTh9fjM+XhLq9xedD1+Y7X4/lqYTxfhbzG2SYPr8f/9cL4vw55
jZtNHl7Pl4cL8+VhyGscbPLwv/K+u0j6G3+yEO+a/B/cTd6ffrpxeV6vN/3/
/e4p/WDncc/5ENzjlMqPwT3uqJ5VcI8jqr8L7nFB210H93Ve7emD+7qtdm6C
+zqs9m+D+7qq/doF93VS+7sP7uue+iG5r2Pqn0NwX5fUb5fBfZ1Rfyb3dUP9
fBXc1wH1/3Vwn9f6XNr8Zf4xH72eR34It/Vkgd8u8CE4/67lx+DMu1rPKjjz
rtbfBWfe1e2ugzPvanv64My72s5NcOZdbf82OPOu7tcuOPOu7u8+OPOu9kNy
5l3tn0Nw5l3tt8vgzLvan8mZd7Wfr4Iz7xbGf3DmXf1cHh4nd/zS2xEfkWc/
uDQff/uk/oufDP0uL364i4+nZse9x7/cnzGva/khOP99LT8GZ/7WelbBmb+1
/i4487dudx2c+Vvb0wdn/tZ2boIzf2v7t8GZv3W/dsGZv3V/98GZv7UfkjN/
a/8cgjN/a79dBmf+1v5Mzvyt/XwVnPlb+/86OPO3fi4Pjz5fTtKvvNP4+lvv
fPe132zzteZDcI+DKj8G9zioelbBPQ6q/i64x0Ftdx3c46Da0wf3OKh2boJ7
HFT7t8E9Dmq/dsE9Dmp/98E9DqofknscVP8cgnscVL9dBvc4qP5M7nFQ/XwV
3OOg+v86uMdB4p7mn+19L3EHbnF2gd8u8CG4zluXH4Pr/s71rILr/s71d8F1
f+ftroPr/s7t6YPr/s7t3ATX/Z3bvw2u+zvv1y647u+8v/vgur9zPyTX/Z37
5xBc93fut8vgur9zfybX/Z37+Sq47u9i/AfX/Z0/l4fHN091mNs/W3gf0eTJ
J30+EteUt/wQ/R4fkWdfWc/34WZ6jN98eJz68VuP4hyJxz3areWH4Pyt5cfg
zPdazyo4873W3wVnvtftroMz32t7+uDM99rOTXDme23/Njjzve7XLjjzve7v
PjjzvfZDcuZ77Z9DcOZ77bfL4Mz32p/Jme+1n6+CM99r/18H9/ku9j/X5tfk
l496XHU+BPf5ofJjcI+PqmcV3OOj6u+Ce3zUdtfBPT6qPX1wj49q5ya4x0e1
fxvc46P2axfc46P2dx/c46P6IbnHR/XPIbjHR/XbZXCPj+rP5B4f1c9XwT0+
qv/bvCAuMV/8PCBxBG5xdoHfLvAhuMcTlR+D8+9azyo486jW3wVnHtXtroMz
j2p7+uDMo9rOTXDmUW3/NjjzqO7XLjjzqO7vPjjzqPZDcuZR7Z9DcOZR7bfL
4Myj2p/JmUe1n6+CM48Wxn9w5tGUD375/8V7QOSpWzpHnnyvfr7JyT/9PZvP
Uzhx0OsiyGO/x1Pk2Z86l/rm714fv3RqaO9x0c+htPPKtfwQnHZq+TE47dV6
VsFZN2r9XXDWjbrddXDWjdqePjjrRm3nJjjrRm3/NjjrRt2vXXDWjbq/++Cs
G7UfkrNu1P45BGfdqP12GZx1o/ZnctaN2s9XwVk3av97nL23/8XGr++8+wtn
60HNh+AeT1V+DO7xVPWsgns8Vf1dcI+n2u46uMdTtacP7vFU7dwE93iq9m+D
ezzVfu2CezzV/u6DezxVPyT3eKr+OQT3eKp+uwzu8VT9mdzjqfr5KrjHU42T
10fdD/n79JXH3wV+u8CH4F63UPkxuMY517MKru8RXH8XXN8jeLvr4Poewe3p
g+t7BLdzE1zfI7j92+D6HsH7tQuu7xG8v/vg+h7B/ZBc3yO4fw7B9T2C++0y
uL5HcH8m1/cI7uer4PoeIcZ/cPKxf3ly0zvvsefyMOTJM33ekR8qb/kk+qWe
+Hazh3qmc+TJD3XePIr5LvWoF13PuGDPGOuJ1l9Tz+OH8/xjv/xyi4e+npTf
xYX8EJx+1PJjcMnvQ88qOOtMrb8LzjpTt7sOzjpT29MHZ52p7dwEZ52p7d8G
Z52p+7ULzjpT93cfnHWm9kNy1pnaP4fgrDO13y6Ds87U/kzOOlP7+Sq4rzNi
/9cb//PT0zhbJ2o+BPc4q/JjcB/vqmcV3OOs6u+Ce5zVdtfBPc6qPX1wj7Nq
5ya4x1m1fxvc46z2axfc46z2dx/c46z6IbnHWfXPIbjHWfXbZXCPs+rP5B5n
1c8tzhI3GP/+/THrvKyvFy3/rPntAh+C63sSlx+Dl+v9Rcs/nfPvWn8XnHlR
t7sOzryo7emDMy9qOzfBmRe1/dvgzIu6X7vgzIu6v/vgzIvaD8mZF7V/DsGZ
F7XfLoMzL2p/Jmde1H6+Cu7zQv1/fTxpe/Kz75vnC/ke8tQ5nSNPHuj6XV78
cJeX+vcBPh/h5I1+ngt57Pf3icjr+dPU89ipvm6MC/bcx7mvN3nPJ7HH4zLy
7JedI/+fT8N5+/xx+v7jLE76uqT8+qaWH4LT71p+DI5dtZ5VcOyr9XfBWa/q
dtfBWa9qe/rgrFe1nZvgrFe1/dvgrFd1v3bBWa/q/u6Ds17VfkjOelX75xCc
9ar222Vw1qvan8lZr2o/Xx19PE/2v9b4NB/O1puaD8E9Lqv8GNzjsupZBfe4
rPq74B6Xtd11cI/Lak8f3OOy2rkJ7nFZ7d8G97is/doF97is/d0H97isfkju
cVn9cwjucVn9dhnc47L6M7nHZeKAvt/vIi+V/f2Fn/90frvAh+AaD11+DF7W
Gy78/GfjGhddfxdcz7d4u+vger7F7emD6/kWt3MTXM+3uP3b4Hq+xfu1C67n
W7y/++B6vsX9kFzPt7h/DsH1fIv77TK4nm9xfybX8y3u56vger4lxv/xF095
5a//7MzJJ12e/NPnF3mj8pZnot/4LE/907nUB3/a7Pe81Dl5o+oZF+zx8z/d
XP90jjx5I9zzUufEWa+vuD0er5Fn3+0c+d86DZ/PXx1/57W7hs7ipK9jyq9v
avkhOH6t5cfg9LvWswrO31p/F5z1rW53HZz1rbanD876Vtu5Cc76Vtu/Dc76
VvdrF5z1re7vPjjrW+2H5KxvtX8OwVnfar9dBmd9q/2Z3Nc3+CnMf+vNxqfz
5R/1OO98CO7xWuXH4B6vVc8quI9f1d8F93it7a6De7xWe/rgHq/Vzk1wj9dq
/za4x2vt1y64x2vt7z64x2v1Q3KP1+qfQ3CP1+q3y+Aer9WfjbOuM579fkTW
YXm/1OLyAr9d4ENwxnktPwYv33ddtLzUua/Hqr8Lzr/rdtfBGee1PX1wxnlt
5yY447y2fxuccV73axeccV73dx+ccV77ITnjvPbPITjjvPbbZXDGee3P5D7O
1c9XwcmvTunfW7/3cz4vZnnqos6Rf9z48wvP8br2w4uuZ4j5CCef9O9Wkcd+
OP1Cnrqoc+TJJ/27hNqe+/N+rzV/ev6JPf4eE3nqos6RJ5/0935uD5y47HUX
t8fjO/Ls353L/v5rnzj+6mn6PeNx1O85a/fV1vJDcJ5DLT8Gx0+1nlVw+lHr
74LTn7rddXDWydqePjjrZG3nJjjrZG3/NjjrZN2vXXDWybq/++Csk7UfkrNO
1v45BGedrP12GZx1svbnx48+Pif7n2zj/FdOYl9u61nNh+Ae31V+DO7xXfWs
gnt8V/1dcI/v2u46uMd3tacP7vFd7dwE9/iu9m+De3zXfu2Ce3zX/u6De3xX
PyT3+K7+OQT3+K5+uwzu8V3X6Y/b/sO/b1p7nF3gtwt8CM54ruXH4OU5rAv/
vqlxrxOo/i64xkVvdx1cz2O7PX1wPY/tdm6C63lst38bXM9je792wfU8tvd3
H1zPY7sfkut5bPfPITjjufbbZXA9j+3+TE6+Ufv5Kjj52x+e8tH3Pmn+vw75
x408H/OIfFJ5yz/RD9dz4Ou5XuocefJJPZ/1KOYvnHxS9YwL9rTvOJCnXuoc
efJJnTctX3VOPunny9wef++JPPVS58iTT/r7QLdH6mlPfsL61YU9HveRpw5Q
r6vdcbrv+XsfP/7Vk2Fn8dPXT+XXN7X8EJznXMuPwXkOtZ5VcPxU6++C87du
dx2cdbW2pw/OulrbuQnOulrbvw3Oulr3axecdbXu7z4462rth+Ssq7V/DsFZ
V2u/XQb3dVXsf6HxyY9n61zNh+Ae91V+DO5xX/WsgnvcV/1dcB+P2u46uMd9
tacP7nFf7dwE97iv9m+De9zXfu2Ce9zX/u6De9xXPyT3uK/+OQT3uK9+a3Gf
dZfx6b/3wjop5/FbvF7gtwt8CM64reXH4IzbWs8quL+/Uv1dcF8vtd11cP5d
29MHZ9zWdm6CM25r+7fBGbd1v3bBGbd1f/fBGbe1H5Izbmv/HIIzbmu/XQb3
cav+TE4+U/v56vH5x+fa+Cc/RJ46qnPkyRtdv8uLH77ueoaYd3DyTL/PD3ns
h9Mv5KmjOkeePNPva6ntGW/IM/07WrcH7v6njuocefJM/x7C7ZHzh082ec9L
scffnyJPHdU58uSZ/v6w9k83x3ev07g9nicgTz3BOfLTdwZvXB5Ps/7HZ3HV
12Hl1ze1/BCccVHLj8F5brWeVXD8WuvvgtPvut11cPpf29MHZ32u7dwEZ32u
7d8GZ32u+7ULzvpc93cfnPW59kNy1ufaP4fgrM+13y6PPt6mfe3LlzpfztbL
mg/BPU9Q+TG45wmqZxXc8wTV3wX3PEHbXQf3PEHt6YN7nqB2boJ7nqD2b4N7
nqD92gX3PEH7uw/ueYL6IbnnCeqfQ3DPE1hH9Xuu9nuDrHtwzaOW+O0CH4LL
ubmQH4MzPms9q+B+3kr1d8F9f6/troNrHHV7+uD6vaHbuQmu3xu6/dvg+r2h
92sXXL839P7ug+v3hu6H5Pq9ofvnEJzxWfvtMrh+b+j+TE6+VPv5/j7D198/
c/3etsmTr/p8Ic9U3vJS9MP1O8d+rq86R548U8eXf4/fOHmm6hkX7Blv3D/U
V50jT56p9YaWxzonz1Q7W16KPfo9RnuO1FedI0+eCfc81jl5pp9fq/3THX28
UV91jjx5pr9XdHvgxH2v37g9nj8gT13COfKTmvddHn/ttEx4XD1bt5Vf39Ty
Q3DGXS0/Bmdc1HpWwXlutf4uOH6t210H529tTx+c9by2cxOc9by2fxuc9bzu
1y4463nd331w1vPaD8lZz2v/HIL7eg4//f/ffbXxqZ9n62jNh+CeP6j8GNzz
B9WzCu75g+rvgnv+oO2ug/v4Unv64J4/qJ2b4J4/qP3b4J4/aL92wT1/0P7u
g3v+oH5I7vmD+qflD6yLjDc9d9zyWLnv5KLlsTW/XeBDcMZhLT8GZxzWelbB
/fsA1d8F9/dR2u46uK9nak8fnH/Xdm6CMw5r+7fBGYd1v3bBGYd1f/fBGYe1
H5IzDmv/HIL7OFS/XQYnf6j9mZx87NSLz3/16XmckzciT93VOfLkk/XzSk5+
q3qGmF9w8k9dt1q+iv1w+oU8dVfnyJN/arvjgj3391s+2eQ9X8UeuPufuqtz
5Mk//V4ZtwdO/unf9bo9/j0L8tRdnSNP/unfYdT+6eb808+7uT3+3hZ56q7O
kSf/9PeQbg+cPKGs65zZ4/kG8tQ3nEud+N3DcfodwbN46+u/8uubWn4Izjit
5cfgjKNazyo4z7nW3wXnOdTtroPjp9qePjj+qu3cBCcu1PZvgxMX6n7tghMX
6v7ugxMXaj8kJy7U/jkcffycrtf83o8bP12X8Lmz9bjmQ3DPN1R+DO75hupZ
Bfd8Q/V3wT3f0HbXwT3fUHv64J5vqJ2b4J5vqP3b4J5vaL92wT3f0P7ug3u+
oX5I7vmGxsnD3G/Pb+GaXy3x2wU+BGe81fJjcI2frmcV3L9zVf1dcD9Xpe2u
g/u+XO3pg2scdTs3wfWeDbd/G1zv2fB+7YLrPRve331wvWfD/ZBc79lw/xyC
E09rv10G13s23J/Jyfe++c53X3uhcz9fhTx5rM8L8k/lLV9FP5x2kace6xx5
8k/dfz+K+Qgn/1Q944I97Z5z5KnHOkee/FPPc7X81jn5p9rZ8lXsgftzpB7r
HHnyT503D8IeOPmnfx9c+6d9F4M89VjnyJN/+ncbbg+c/NPPx7k9/p4Xeeqx
zpEn/yzfT57ZAyd/8HpP/bz6iBfUSZwjP92D/5X7c5tn8dbjhfL788AhPwRn
HtTyY3A5Dxx6VsHlPHDo74LLeeBodx2c51Db0wfnb23nJricBw77t8HlPHD0
axdczgNHf/fB5Txw+CG5xxHp/9j4ZMfZOl3zIbjnISo/Bvc8RPWsgnseovq7
4J6HaLvr4J6HqD19cB8vaucmuOchav82uOch2q9dcM9DtL/74J6HqB8aZ91i
/Og9EC2/lfunL1p+W/PbBT4EZ1zV8mNwxlWtZxWccVXr74L79wHa7jq4v19S
e/rgvt6onZvg/Lu2fxuccVX3axeccVX3dx+ccVX7IbmPK/XPITjxuvbbZXDy
n9qfHz/+2d3w/sz3PziPZ/JJ5KnTOkeePNP1uzycvFf1DDGP4OSl+r6o5bHY
r+tv6y91WufIk5dqu+OCPfffXbzQ5D2PxR64+586rXPkyUvVzpb3Oicv1fX1
QdijdZMmT53WOfLkpeqHLuyBk5f6d8Zuj393gzx1WufyPe67B/PbOuyBk5eW
5+nO7PH3xcjr+evUQ17q7zPr59XP+YbXgdwez1uQp97iHPnpd3K+/bHHz+Es
DnvcUX59U8sPwZk3tfwYnHFd61kFZ9zV+rvgsh+KdtfB5T1/2NMHx6+1nZvg
+Le2fxuceFT3axeceFT3dx+ceFT74dmjj4fp9+Sfb+NqGk9n633Nh+Cet6j8
GNzzFtWzCu55i+rvgnveou2ug3veovb0wT1vUTs3wT1vUfu3wT1v0X7tgnve
ov3dB/e8RdfFZ2e7PO+Fa961xG8X+BBc47zLj8E1DrueVXCNk66/C+7fv2q7
6+B+fkrt6YP7flrt3ATXuOv2b4PrfXTer11wvY/O+7sPrvfRuR+S63107p9D
cPKB2m+XwfU+Ovfn/e8zfuHnZ06+6vLktz7+yUuVtzwW/VovaPZQv3WOPHkp
3PNe5+SlqmdcsMd/P3o712+dI09eCve81zl5qdrZ8ljs0fd8TZ76rXPkyUu1
fvAg7JF84tXnrF9d2AP38Ub91jny5KVwz3udk5eq39Zhj3+/g7ze95B6yEvh
nvc6Jy9VP/cLz6s/+vylfuscefJSuOe9zslD9Dluwh7PZ5CnbuMc+Sm+/ejZ
4+Zk3lkc9jil/Pqmlh+CMy9r+TE486bWswrOuK71d8EZd3W76+CMi9qePjjP
rbZzE5y/tf3b4MSvul+74MSvur/74B6/4Cfrf/BS45NY5EHOh+Cez6j8GNzz
GdWzCu75jOrvgns+o+2ug3s+o/b0wT2fUTs3wf35q/3b4J7PaL92wT2f0f62
fIZ1hfGg7bS8V34/8KLlvTW/XeBDcMZJLT8GZ5zUelbBGSe1/i643++i7a6D
+/cBak8f3N8XqZ2b4L4eqP3b4Py77tcuOOOk7u8+uI8T9UNy4mPtn0Nw8o3a
b5fByd8md7zd1inyTOSp6zpHnvyzfi7JyYdVzxDzBU6+quf6W36L/XD6hTx1
XefIk69qu+OCPeMN+areE9PyW+zR82pNnrquc+TJV9XOlg87J1/V92APwh64
jxPqus6RJ19VP3RhD5x8Fe75Lfb4PUvI633AqYd8Vf22Dnvk/ffY5pHnt9jj
3wchT13XOfLkq/7dSf28+jlf9fN6bo+/p0Zezws/G3rIV/29qNsDJ2/xupHb
4/kP8tR/nCM/mfX2/XfiEadvbfxs53Zr+SE487iWH4PL/QChZxWceVDr74LL
/QDR7jq4fK8W9vTBZVyEnZvgkqcXeZJzGd/Rr11wuR8g+rs/+vM9hYsffqPx
iZ7Fk5oPwT3/UfkxuOc/qmcV3PMf1d8F9/xH210H9/xH7emDe/6jdm6Ce/6j
9m+De/6j/doF9/xH497e8mv/vYad5WNL/HaBD8EZD7X8GJzxUOtZBWc81Pq7
4H6voba7Du7fxao9fXA/J6V2boL7Pljt3wbXuOv92gXX+5y9v/vgep+z+yG5
3ufs/jkEJ5+p/XYZnPzw06cF6tsfMX9+POTJe32ck68qb/kt+uF6j/Rurvc6
R558Vb9nfRTzC06+qnrGBXvGG/cP9V7nyJOv6v2ILR92Tr6qdrb8Fnvg/hyp
9zpHnnxVz389CHvg5Kvary7sgft4098fSz3kqzpvngh75Bzn+DHz5zrs8Xuc
kKfe6xx58tXyvp8ze+Dkq/79dP282ndGyFPvdY48+ap/p+L2wMlX/Xyf2+Pv
tZGn3uscefJVf1/q9sDJZ7yeVI+fjI9av089J/e/8Mz9d+hn8dnjo/L7ezlC
fgjOOlHLj8Hl/oHQswrOPKv1d8FlXxjtroPLeZywpw8u553Dzk1wqWeH/dvg
0n70axfc46b89y83/vdO+/SzOFPzIbjnRSo/Bve8SPWsgntepPq74J4Xabvr
4J4XqT19cM+L1M5NcM+L1P5tcH+e2q/2l3nP89W6csuH4ZqPLfHbBT4E57nX
8mNwnnutZxWc517r74Lz3Ot218H9Phi1pw/u3weonZvg/v5H7d8G9/mq/doF
9+eu/d0HJx7VfkhOfK/9cwhOvlT77fLx71Z95qPz+CT/RJ46sHPkyUtdv8uL
H15wPUPMCzh5rN7X0vJe7Nfvips8dWDnyJPHarvjgj335xdfbf70vBd74O5/
6sDOkSePVTtbnuycPNZ/z9ztkXh8Nk6oAztHnjzWf3+y9k8357H+Oz9uD9zH
M3Vg58iTx/r9624PnDy2vM/yzB6/Pwp56sDOkSeP9fuE6ufVz3msf4ft9vh3
TMhTB3aOPHmsf+/i9sDJY/08oNvj78eR1/PsqYc81t+v1uNnO+c/Xmdye3xd
5i/1KOfIT+Pq1Xv/nsVtj7PK7+/3CPkhuKxDIT8Gl/dFoWcVXM7ph/4uOPOm
bncdXO43CHv64PK9YNi5CS7nQcL+bXDJ34t8y5/XZP+PG5/uuzyLVzUfgnse
pfJjcM+jVM8quOdRqr8L7nmUtrsO7nmU2tMH9zxK7dwE9zxK7d8G9/mqcWA3
rx+eJ8M1T1vitwt8CC7nIkN+DC7fnYeeVXCeb62/C87zrdtdB/f7EdWePrh/
L6t2boL7eq/2b4Prft37tQuucdr7uw+uv5/ifkiuv5/i/jkEJx+r/Xb5+N9v
ZH7r8uTDPp7JY5W3vBf9Elc+2+SpDztHnjwW7nmyc/JY1TMu2DPeuH+oDztH
njxWn6f/flnj5LFqZ8t7sUfqTWfPkfqwc+TJY/V7X//9ssbJY7VfXdgD9/FG
fdg58uSxWv97IuyBk8eq39Zhj7xvPpsX1IedI08eC/c82Tl5rPq5X3he/dHn
7w/v68POkSePhXue7Jw8Vp/jJuzx9Y6/eh9G6iGPhXue7Jw81s8P1uOnxUvk
qQ87R548tn7f3uyReumPdzbedmGP51fIU9dyzr//2uk5jh85/oeTv4q6l+8P
aLeWH4KzbtXyY3DWlVrPKjjzvtbfBWde1u2ugzNvanv64Izr2s5NcMZdbf82
uMdr+GTO8x+Z+aT2LI7VfAju+ZXKj8E9v1I9q+CeX6n+LrjnV9ruOrjnV2pP
H9zzK7VzE9zzK7Xf8qs32vPSc+gtT4ZrnrbEbxf4EJznWMuPwXmOtZ5VcJ5j
rb8LznOs210H9/vC1Z4+uNdd1M5NcD8fp/Zvg/tz1H7tgjMv6/7ug/Pv2g/J
yU9q/xyCk++d/qvxd9u6QF6K/JSvXv5+cOTJV2v/Jyd/Vj1DjH84+S3c82Hs
h9Mv5KkbO0ee/FbbHRfsGW/IbzXfafkw9sDd/9SNnSNPfqt2tvzZOfkt3PNh
7IH7OKFu7Bx58lv1Qxf2wMlv9f38E2EP3MczdWPnyJPfqt/WYQ+c/Bbu+TD2
+PrCX+rGzpEnv9Xn0i88r37Ob+GeD2OPxyHk9X7o1EN+q89xE/bI+/KX27rk
+TD2eJ0IeerGzpEnv9Vxsl0YP9s5v4V7Pow9/h4XeerGzpEnv9VxtQt74ORR
cM97scfzMeS9zu16pvXwpQ8/njdn+xWP78qvb2r5ITjrXC0/BmcdqvWsgrNO
1Pq74LIPjnbXweUcU9jTB5fvSov9n3PGaW3/9uj+n+LRN7Y6787iYc2H4J6P
qfwY3PMx1bMK7vmY6u+Cez6m7a6D+3qp9vTBPR9TOzfBPR/TPGU7xwfPn+Ga
vy3x2wU+BJfvFEJ+DM7zqvWsgst3CqG/C+7xU9tdB/f3ompPH9y/X1E7N8H1
e+LMn53r+a/Mn53r/jvzZ+capzN/dq6/Y5j5s3PyyX9wwt/MvNflyZN93JLf
Km/5MPrhtIs89WTnyJPfwj1/dk5+q3rGBXvGG/cP9WTnyJPfav2y5c/OyW/V
zpYPYw/cnyP1ZOfIk9/qfZAPwh6Jc89/zPrVhT0+b/lLPdk58uS3et72ibAH
Tn6rfluHPb6OI0892Tny8v2X//7nmT1w8lv1c7/wvPqjz1/qyc6RJ7+Fe/7s
nPxWn+Mm7PH3o8hTT3aOPPkt3PNn5+S3+ty3C+PHvtu6k6ee7Bx58lu458/O
yW/9fLfb4+/xkaee7Fy+P3ipcc+fnZNf+fuNejxnPjAttmf1eNczrW8/+PnH
68rZfs7zAeX390uH/BCcdbSWH4PLOhd6VsHlvVbo74LLdwnR7jo487i2pw8u
9yuHnZvgnifAJ7m3Gp/ey76Tz0X5ENzzNJUfg3uepnpWwT1PU/1dcM/TtN11
cM/T1J4+uOdpamfL05g3si+f7+9p+TNc87clfrvAh+A8l1p+DM5zqfWsgnt9
S/V3wf3cora7Ds5zqe3pg/u9nmrnJrg/F7V/G1zOwUW/dsFZX+v+7oMzL2s/
JOfftX8Ox98+FT6/2MYb+SrynE92jjx5rOt3eTh5teoZYpzDyXv19x5bnoz9
8r3Nd5o8dWbnyJP3arvjgj33cWJs/vQ8GXt8nvCXOrNz5Ml71c6WVzsn79X7
9R+EPb4+Ik+d2Tny5L3qhy7sgZP36ndyT4Q9XtdAnjqzc+TJe9Vv67AHTt6r
+4ynwh5/H4k8dWbnyJP3+u+R1s+rn/Ne/x0nt8fPCyJPndm5rGt3ea//3oLb
I3Hox21d8jwZe/x7HuT1PunUQ97r99LV42c7571+L4jb49+FIU+d2Tn/Ju/1
7zjdHjh5r5+Xd3v8PADy+v1H6iHvrc8x+Xjez/mYvxdye8p6/528vzdwPdN6
8vSHjv/4ZFfsg1teofz6ppYfgrPu1vJjcNbFWs8qOOtWrb8LzrpSt7sOzryv
7emDMy9rOzdH9+f0e4Gf+6DO37N4W/MhuOd1Kj8G93ilelbBPa9T/V1wz+u0
3XVwz+vUnj6453Ua97hf/DD7kXEL17xuid8u8CG45yMqPwb399KqZxXcvzdS
/V1w+f432l0Hx/+1PX1wqeuEnZvgep+l278Nrt8fe792wfX8l/d3H1z30+6H
5BrX3T+H4x/cdeKnn26cfNjlyZ99fJL3Km95Mvp9/PGX+rNz5Ml79X9/FPNC
6ibjx0zPuGDPeOP+of7sHHnyXj1f3PJq5+S9amfLk7HH6wXIU392jjx5L9zz
aufkvdqvLuzx93zIU392jjx5L9zzaufkveq3ddjj5/OQp/7sHHm5P2F+n/BU
2CPryMvPmJ/7hefVH33+Ts2+/v7gEg9e/ejMPa92Tt6rz3ET9vj37chTf3aO
PHkv3PNq5+S9+ty3C+Nne/T1kPqzc+TJe+HlvRZnnLxXx9Uu7PHvy5D3+zlc
D3kv3PNq5+S9Og73C+PZzomz3r7xTHDkyXvhnlc7J0+r36c1ezzfQ97fb7ie
f316YK9sjv/29BzO6gSehyi/vqnlh+Cs67X8GJx1t9azCs66WOvvgrNu1e2u
g7Ou1Pb0wT0/gU/D/buNT2H6LA7XfAju+Z7Kj8E931M9q+Ce76n+Lrjne9ru
Orjne2pPy/cY1/iTvMbzarjmdUv8doEPwfFzLT8Gx8+1nlVwv89V9XfB8XPd
7jo4fq7t6YO7n9XOTXDWt9r+bXDW+7pfu+Csx3V/98FZL32c8D5kauaMs/7B
1W/Phn70wKf74z7S9sm/eureC00e7vawP9ffkWjz/+S8nz7tz+sQelh3lA8x
L+C1H9r7M5fHTufk57rPeBTtwr1dOO3qvqTVEdBDXb3257jQ33Ghv2P01/N/
5+Tn+h1ke1+o/V2FHjh5O9zzfP0d5nZuD3nq586RJ29XP3RhD5y8He55vt7D
Z9/b3MlTP3eOPHm7+nO94Of1nLfrOaanwh64rw/Uz51Lfecub9fn0i88r37O
2+Ge52OP31eFPPVz58iTt+tz3IQ9cPJ2uOf5/nuJvt5SP3eOPHm7jpPtwvjZ
znk73PP8+t7xJk/93Dny5O06rnZhD5y8He55vt/H4/HL70dxPeTtOm73C+N5
P+ftcM/z/bsTj7PUz50jT96u4/zZsAdO/gn3fN7fr3o+4O+LXM/05ydPH//4
NI6iDnRr8+swt1vLD8GJD7X8GJx1utazCs46WuvvgrPO1e2ug7MO1fb0R/fP
6XH9+N3GPX+p+RDc81iPh849j1U9q+Cex6r+LrjnsdruOrjnsZov9Pa7YW1f
IPc9XLR9Qc1vF/gQHH/W8mNw/FnrWQWXe4FCfxdc7gWKdtfB8WdtTx9c7gUK
OzfBWT9r+7fxvCZ6t96flt8vnXHiABw9eg9o4+iBk58TH6Z850n32y7smfxw
pwd5OHHgvSfFb+U+xfVwzxHycOLDdO/kD3NfA0ee9X5S/+3c70z/3dm6oOv3
5bwu+PiH1/5v9/W7PP6BT3Fu1+5dUr8Ndr9D43zHrv4Zor9w75fvO5x7v+De
L6mnnPEp3v9m++6dfiGv5x8b5zsi7e+44P9xwf/jgv/HsHPyy0fHsAd5zl/q
fTNtv+Pc7YG7PVJXKjj7HfXPKtqF189rFe1K3eqOn9LEN3/S4pP7gfcv9fNa
zfsmuO/LnLud/jsTLu/+gbP/0ufVRbvwepx00a7U6c78A/f5yPugep528z4O
7vtE524n3O30e6JL/vIzNq7WC+N2vTBu1wvjdh3+gft6zvsp53KegHsI5+9+
ngo74W4n3O2UOmnB2Z/qeO4X5le/ML/a75ToPGr3MqNn6u7r7w/u+2Ln3i68
ni+bhXm3mfen2Om/m4K874uds2/Vcd72uTpf/Hd7Luf3X3U+s533rXDfFztn
36rjfxf2lPcu3snz/ss58uxb4b4vds6+Vcf5Puzx72olHzu7n8n1sG+F+77Y
OftW/67O7fFzUMjz/ss58uxbJZ6e7Yudsy/T+XUIe3x/h7y/f3Y90znoT/dz
Xud1X+SV398TFfJDcPKUWn4MTjyv9ayCy30+ob8LLvXFaHcd3Pcv8N957e4B
ffH9M/f9RM2H4L6/87zMue/vPH9x7vs7j+fOfX/n8Q2u8+Cpo/6+d9sXw3Vf
tsRvF/gQXOr9IT8Gx2+1nlVw/Fbr74Ljt7rddfAlv03rNHH1jEu8Dfv70I8e
OPtT1qUpX34z991uz7Q+c//0m218s95O57F+kPt01zPFnTv9yMOJI1M99Fu5
r4fruNoeT2niZ76S+/1pHT+bh8QltWeI8Sn70PD/cON+huMfOPtT+b3EN9v8
p1+uZ8oTzvypdrb+wuW+kbP1hbiKft+3Ovf+6vv+PvR4f9m30i/6q+1uQw+/
k83zhdMv+guX+17O1k3ivPpzXHi+48LzHRee7xj9Zf/r/UJ+mtd3XJ9j+90U
Hc/tPmh9vu2eO32+bd+t98i2/bVz76+ez+hDj/d3Or94th/HHt+nux72EYwH
OH7AP3C53/lbl5oH3PkB//i9JDquVuEH2dfHOF+FH+D4QcfbKvoLl9+BOeP0
V+dFu9cbP0h+czaevT7g3Pul52n60OP98noC8lPeeGa/6/d1Bs693dM/v3up
+VnM0y76JXWGmKdd9Avu/fJ6BfJT3lbYL/pfbtzrD87dTj2f1Icet9PrFfjN
721HD+/Bnct3CK9+1ObjemF9WC+sD+uF9WEd9nvdw+WpG8C9XuHc7dHzW33o
cXu8voE/4Z4P8B7fOfK8N9f53i+sM/3COtMvrDP9wjrTL6wz/fxeHu71EOdu
D9ztgfv6z7kCtwd56iS6DmwW1qvNwnq1WVivNmEPnLoK3Oswzr1dPS/bhx7a
Zfyo/tYu5xycI099RteZ7cK6t11Y97YL6942/AOnzuO/Y+/twr1duLcLd//A
Pb+dmjv7PXDXQ72o/v1SX293C+vtbmG93YV/hH/ugzP3OpVzb9fvYXZ594/f
w4y8/s7SJvRQv/LfDajX8/3Cer5fWM/34R84dTC4182ce7t+jwd+8Hs80MP5
E+def3Nex4tno79eZ3NOHQw7/dy1rsOHhfX/MNeF4F43Q7/XlyS+n507cz2/
cvrvv/nUHC/8PbCuz5dzu7X8EFzeN4b8GFzy8dCzCi7nDUN/F1y+p492W10F
PuXTv7vW9fCsDlHzIbjXl3y/6NzrS74PcO71Jc9znXt9iXGEHx7ry/ob3Otv
Nb9d4ENw/FPLj8HxT61nFfZP+4g7/0z/2RnHb3Cv17l+9MCpg+HnUxrx2mtZ
33N72Dcgr/WlJx7Py29kPdD1TOe27/QjD+c5TvZ+KeuHcORZHx6eEozPZF1x
+ns27llX1Z4hxgm89v9w436G4x84dTD8oH4bbupxe3/e+8yfcO8vnH5pf1v9
Df1eB3Pu/dXx/SD0eH/1/MZ67i/y2O96pvc7Z89X3wd8YO6v2rOZ+wsnv1J/
jgvPd1x4vuPC8x2jv9TBvF/I/9qpY3dcn+M490vH8zj3S5/vOPdLn2+rv9Gu
18Gce391PXoQery/1MHIB7DH62muh/yK8aDvbz4w+0ft2cz+geMH/KP93YY9
5Nc63lbhH3g9/lfhHzj+0XG4Cj/AT+Wkz9311/XjB50vq9kP+AeOH3S+rGY/
6HxZhR+8nubc/aD9fxB63A9ef0Oeehr9rfVvQv+0D7jj+AeOH/CP9ms7+8fr
e/gHrr+7mHU55/W60YV/4O4fr+Mhr/NtE/rr9e3+97DuuMaXbvaDrj+tHqjr
T/vdcV1/Otu3ZT3QuftH84AHocf94/VD5Mkb8IPr9/UQPm237jj+8Xoj/oH7
ePD6ofN6XV1Hf+HeX683Ik8eQL9cv89rP5c1tfNK494vr0M6935pnHsQerxf
XrdEnnjv9iNPfU/Xz35h3e4X1u0+7ITX63av//srVs88s3Nq5/X3L8SXfq4H
wr0+6dzt1zz1Qehx+72e6fLUCXVd3Sys/5uF9X8T9sDr9X8T/tR2mz3ct+Ac
eeqHcK9zOnf7dd18EHrcfq+Lujx1RV2HtwvxYrsQL7ZhD7yOF9vwJ9zjAufl
6nixneuNcK+LOnf7ddw/CD1uv9dRXZ46pK7bu4X4sluIL7uwB17Hl134U/W0
PITzfs6Rpz4J9zqqc7fff0fP5d1+r7u6PHVLjQv7hfi1X4hf+7AHXsevffhT
zzc3e6ZN+hvPBEee84Fwr7s6d/v93maXd/u9TuvynD/UOJX2wOu4mfbAfZ/l
97W7PHVauNd1nbs9fo+Hy5f7XPgX32/x7rAQlw8LcfkQ7UrdmP3EK437/lrv
X/F6wmGuD8O9/uzc7fRzlS7v/oFTd9X4e7kQ9y8X4v5ltAt3/3gdGHk/X+96
fu40nv/bk/P493NqyCu/vzc+5IfgUu8J+TG4fN8felpdFI7fav1dyPt89/MC
Lj+dy3q38br+6nwI7vXhus708YV6jOtZLdjT+qtx7InH97x8/xNRD4d7Pbzm
tzeuh7rmFL9Df+NeP3f96IFTl8ZvE/56k4e7PdN7s/0wy6s993W7l9yeMfRM
fv2tR7O81qUvHv/3v9D0OEee5/V3ThPufW7//X2bZ+OJ56j2DPG84LX/hxv3
M//GP3D+e/ygfhvm/rqeKa/cj+afIfqr9nTW31YPR7/XpZ17f1V+CHnvr9al
L470V895rsKe6aH9cnu+2m4391fPbT4x91fPZ67Nn+PC8x0Xnu+48HzH6C91
ae8X8tTh9DmOc790PI9zv/T5jnO/9Pm2ejjtel3aufdX5YeQ9/5SlyZuYo/X
t10PcYHxoO12s3/03OYTs3/0fOZ69o/EM+5B+aOsk+t4W4V/5BxmjP9V+AeO
f3QcrsIP8OmeiY/e1wVDf2fzZaV1u5caxw86X1azH3S+rMIP2Od+gLsfVH4I
efeD5lXND8wHqY+e6fH1Cj7lmV9+YvYPXOp8LzWOH/APHD/gHzj7I52/XfgH
Xq8bXfgH7v7xOjbyzBOpm57pqde3+zrtHdf40mm98KXG8YOuP93sB11/sHMz
t+t1aefuH5UfQt7943Vs5KlLS132TI+vh9LuHcc/XvfGP/o90gdm/6g9m9k/
cOo/uu6tF9bh9cI6vF5Yh9fhH697I08dW86lnunxdcDP5er6vNY66EufsHY3
tj6vZz/o+ky/tnO7Xg937v5R+SHk3T9eP0eeerjUm8/0+DoA530i/lH9m9k/
cPyAf9T+7ewfPz+s8aJfiFP9QpzqF+JUvxCn+vAP79HlPO+ZHl8H4Lw31PjV
a933JbezjQev2zv3/qr8EPLeX6/zS35+1i/X7/MaznvAqT70Obdna/FrsxBn
NwtxdrMQZzcLcXZTrwOF/chTV4d7nd+526nyQ8i7nf5eAL/B3U7OOTvn39TV
NQ5uF+L1diFebxfi9XYhXm/Dz6L/cx+cudf5nbs9Kj+EvNvj7wXwp/I2Tye1
b2+DI09dXePmbiG+7xbi+24hvu8W4vsu/Amnrg73Or9zt0flh5B3e/y9AP7U
ezGaPZyjdo48dXWNs/uFfGC/kA/sF/KB/UI+sA9/wqmrw73O79ztUfkh5N0e
fy+AP73+jx7OYztHnjq8xuW0X37/JfKHtB9e5w/Phj/lPcIX3z9zfy/g3O3x
e8Vd3u3x9wj40+/xRo//Hpfrp26vcfywkG8cFvKNw0K+cVjINw7hTzj1fLi/
R3Du9qj8EPJuj793wJ9w32fp/bhpJ3V+zRMuw354nc9chv3wOp+5DH/CqavD
/f2Cc7fH3zu4vNvj32XiT6//o2cSO/vu0PVP71X+xV86ap7T6riaz2S/4PTL
9Xh9G17nV63e5pw6U61/FdzrZqq/1aXl/dufdhqvv/+J8IPXa2v5MbjXn70u
5dzHG89Z6hzv+nuB25vpnrI38n3H1M5Zf7B/0vv8ldW3mx6thz8yPa3ePt3z
/eKV1ZPv32O863XpR7N+lR9n/Vpn5pzs1exfxiFcv9+/vXH56b7Uj91af8fZ
HvXnONujfhhvpN559rz1HOtV1Ifh1HXFr9/P+rDrYb7gZ627tueoesa5X1rX
vTjSL9WzOro9jEPs8bquPq9V2P/np6x9ros+snGymu10/T+8f29Fv7Qee3HU
cbWa/+q4WoX9Xo/Ffq+7ujzj6/KUKIWeNv61XnpxxH6ti65m+71+i/2qv7Px
34X9XhdFnjondmK/1jl9fnXzOKVfWs9cHXUetfqqzqNu/qvzqLN63lX9+1Df
z3om8lqfvDjSL603rkI/45F+ef2Tfmm7bb3V87RPzP3S++3Xtg6so19eh0Se
uiL20y+vQ7p+zg/o+rCe7df1Ya314HebPfzV9WFt9bar+vezivoh8tQDsZ9+
qXwX+nmPQ7/0e/8n5n7BpY77brOHv/TLz/Hq+tMvrG999Is6HvbTL+R9nMN5
z6LrYT/br+ter/XXd5s9/NV1r7e62lXU/eiX1/eQp16H/fQLeR/n0h6/Q/pi
49hPv/x8L/3S+/U+MPdL64obW883C+v5pp5fZ/brer6JcS563nnqqOt8Ow+s
6/xG66PvNnv4q+v8xupzV/XvrxX1QOS5Zwr76Zef+3X9vI+gX3r/4wfmfmld
cWPxYrsQj7ZhJ/dDYY/Go22MWzjvBab939ONuz1eD8Qer/vJOlO0izz1MY0j
u4U41epy2Kn3nDY9nL91jjx1LXj5e3NF/c3lqUdpvNgvxKN92O/nYNHDeVfn
yFNHgpe/T1fUu1ye+o/GhdTjdSfsh/u85jxqHdeenes2sr84qzvRrteXXJ56
i67/h4X4cgj74b7e+u9hun7qJHCv89Cu13NcnvqGrvOXC3HkMuz37/3Ro/fR
pn7qEnCvq9Cu109cnn29ruepR3mz3+sGkle/klzOO/+Nvzjvp9jH+/5UebNH
+RDc9+MqPwb3favqWQX3PBP+ntO8//5fmLmu361fyofg2F/Lj8F9n6J6Wp6v
z+3B8cMnHHWD25v/dPrzPd8v394g7/vxf3h6nj/xfWvT4/tf9Oj+9P678NH3
j7ezft+Hol/3j/e/g/nc87bPup31+34Q/bqPezTrV/n783FfeN72Qbdzu74v
o13dfz2a21X5cW5X900Xj+/tumvX901w/X7wdrbT91Ouh/ok9us5jfZcVM84
26/7o4ujjp/1/Jxp1/dHcPZB2In9uh95dON6OO+J/ap/nO3XfdDFEftV/2q2
389v0K7vg+Dsd7AT+1V+vHE91E+wX/c7F0fs133N6qjzrp2j0HnXz+OXdn2/
A2df4+Nc9zUXoYd6CPbr/mU12+/nH7Bf7elm++HMA9r1fY2M/zM7sV/3I6vQ
Q90D+/08g65Lm9lOXZc2s526Lm3meUC7vn+Bs0/BTuz3cwuuh/oG9qv+brYf
jp3YD8dO7IczD2jX9zVw9i9yjjLku9BDHUPX7e1sp67b29lOXbe3s526brfv
KGnX90GynpzZif3I+ziU78m//MRsPxw7sR+Ondjv30tiP5x5QLu+z5L15MxO
jVO7GIfyewf8LvNzjWOnxq9d+NP3X7I+nLWLPcj7uBI9d3wq0L91Fd8/avza
R7v87pHrl+8Z7/ZNcN9/0S7c9XBOwDny7I80Tj1bj7c7zj4I7vsp7PHf0Uae
9+zOkWe/o3HnUI+fO86+Bu77I+yB+7zw3zV1PexfNI5c1uOH33P407Zu+H4H
e/y7MOR5z+scefYjGhc+HvbAyfPhvk/BHt8vIM/7SufIT2Z1LT/Xes/tbI/y
65tafghOflLLj8GJp7We1dHtmb7r+up7dZ2Z1/tmv/IhuOd7Kj8G9/yE54Cd
U5z/mufDtzf/6jR/vut54+0N8l63n6bVjz2va3q8Ho4ezd/uf2fzHc/Hbmf9
Xn9Gv+ZXj2b9Kj/ePP5dqWvLW27ndr0OTLuaLz2a21X5cW5X85z5vW7kOXDy
HOzBTq/fuh72Kdiv9dtHs/2qZ5zt1zznYh4Pqmd+fxt5Dpw8BzuxX/ON+fu2
mbNPwX7VP872a55zccR+1d/GM9ze30aeAyfPwU7sV/n5HMHM2adgv+Y5F0fs
13xmNdvv50WxX9ud399GngMnz/FxrnnORehhn4L9ms+sZvv9XCj2qz3dbD/c
3tNGXgTXvOjiiP2a56xCD/sU7Pfzotiv7Xaz/XB53/u1xq2uEPkVnPwKO7Hf
z3+6HvYp2K/6u9l+OHZiPxw7dT3fe10h8jo4vx+Jndiv8l3oYZ+C/XDsxH64
+9PzQDi/H0m72IO8jyupw9/tO6b3/T9o+aS36/kkfHqvVehHnjxQ5t1Z3ki7
cNdDHd458uSBcM8znZMHyjw6yxuxR3mT999pdD3kgXDPM52TB8I9b8QeP3eH
vN6T9CD0kAfCPc90Tt6lcfMq7Fk4r3TU9yqr0DPtS1//mePfPPnrLr/Sffx8
34Dx65tafghOPKrlx+C+zsOn75qee8/MNT43O5UPwT2Oq3yLj/gVe6bn8HnP
Z25v/utp/L7iecXtDfLKh5spLL7qcbnp8fe26NH4e39O8HWPp7ezfn8/i36N
j49m/So/3kzT522Pd7dzu/4elnY13j2a21X5cW5X49TF43Nwb2ecghOnsAc7
/X2u6yHPxH59z/totl/1jLP9GqfaeFA9q9l+j1Nw4hR2Yr9+v/DoxvXI/Qev
u/5xtl/j1MUR+1X/arbfv6egXY9rcOIadmK/yo83roc8E/s1rl0csV/vvV/N
9vt3E9iv7Xaz/R4f4cRHH+dah7kIPeSZ2K/36q9m+/17CuxXe7rZfjjxlHY9
LsOnet6ZndiPvI9DOHkm9sOxE/u13eZPj+PwKW86axd7kPdxBSdvfPx7zq6/
tev5gMzrQj/yxHG4x33a9e8LkKe+5Bx54jjc8wTnxHG4x33s8ffUyFNfco48
cRzueYJz4inc4zv2eFxGnjqMc+T/58mu9777+PcF5vja4jXyyq8X5IfgrD+1
/Bj6p27/3p/PnHHq9igfgvv6jJ9o9/Q0ntw+tDhye/PgNAA+99DW7dtZ3s8F
Td9NvvzQ1remx8//oEfXz/vfv/jOQ1t/bmf9fp4H/bq+PZr1q/x4M/2e3Y8e
2rpxO7fr53xoV9erR3O7Kt/8qeeCuBf8YaxLcNYl7MFOP//jesgTsB+Ondiv
esbZfjh2Yr/qWc32+/oGZ33DTuxHHntcD3kC9qv+cbZf7527OGK/6l/N9vt3
YbTr6ypcfwfs0Wy/3yPnesgTsN/vl8N+v18OPb4Ow/3efezx761cD3H/9K8f
vNS4t+vrOdzvDXJ51mG4r9u063V75PXc4kXoYR2G+zrvnHUS7usz9vh6izz7
JufI//XTc/31//v43ry79VPX6dtZ3tbvBfkhuM8L+HT/8F9+Z+Y8f29XeVsf
6Df6p+H3U18Hbm+m935PfzJ+zwh5Pzc4rTcvfDLub0SPn/dDj9/TeJqm3/rq
J+N7RvT7eT/0+3eL6PfvE6d58O1Pxrk+2vXze7Tr5/do18/v0a6f35vOvd21
6/MCzjk+7MFOf1/meljnsd/fo2G/v0dDj88juJ6/G2Z7vB7ieli3p/vtn3f9
rV2fj3DqKK4fecY/3OcX7fo8Qp48xzny/+b0v/+f//34O9C7+aLz/naWt/Vg
QX4I+en90t/9XzPHr66ffqDnv5z2GT/053h7M9VZ33I/387yXteans+Tn4o8
Fj2er6LH89VTefAbn/1UrHvo9/Vtuq/xK58Kf0778NH9yb2MnzriV+Sn/t/5
R8fF7Sxv4yX4lFb+rTdnTvvomfZb33I97Ttdv6cUe53jp1p+DM46UetZBSd/
qfV3weW+wGh3HVzuhwt7+uByH1jYuQlO/bG2fxucumHdr11w6nF1f/fB2bfU
fkjO/qH2zyE48bX222Vw4mLtz+TEG+dL35W7vN9voPLD4v23S/fZTv8o7qdd
uofW++X3UcMZ908u/E7c0u++Lf2O29Lvtbn/J7+c/a6l2t/PvycOZz7we+Jq
/2b+XXU484HfVdd+bY8+TiZ6Nx9Oar50xpknU5x7snHmyXtP+6O32jhknky/
l/7DxpknU7Pfbpx54uN58tfdPJmaOePMnymffqFx5s+pGz99unHdT7d5xLkt
3tvBscPn4xRnX33u6PN3cuf7LufviPR5td9DhU+/n/Ly5dHXjakO+ca9f99o
64z/Xqz484V2rxN8qqd9r/2uA5z54OveZN+T7Ts9+LS//don5t/bgDPPfb2d
8sU323eM8Glcfv5q/h0UuH8vCp/8/lo7zw2f5tv2+fn3aeB+Ph4+/fdfb+ef
Ls7/76fPH//wVDd875MzJx/xuDaZ+SJ5R4uDj89FXh9/8fT313925lrfbPF0
6udzD48efyezv/nw8Xeg77xn5lLvOIvjX5/mBflLi/uPz0V+8vHv89z+2cxl
P3CWP0z2vd7yQfjj+fCpx+vMb/zJzMlvPG+ZxsN35vxvQf467HHu+a/707nn
+3Dff8B9nyT2n9UnxD9n9RK413Xk+Z7Vq+Beh4P7ewy4v5+B+3snuL9Pg/t7
Qrif09HntVt4Lh9e8P92wc8fWvDnZsFvH1jwT7/gh6cW+rte6NcTC/Z3C3Y+
WLBntdDuxYL+dj+N6nkUXPcFzoeb/w+7hC7h
    "], {{
      {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxN2XecFEUWwPFhd2dmZ3oiCCxZlrzkLCxhyTnnIEElSlJJBxgIRwYJSs4g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           "]], Polygon3DBox[CompressedData["
1:eJxNnXfc1+MXxr/PXt/xPKmsEtEyMqKBhkrSQCmlNJCSkqZKSCWkUqmEVJIk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           "]], Polygon3DBox[CompressedData["
1:eJwtmnmgTlXbxp/O+Jxn2vuRmdQxhgyZHTKFSmmelOYyVUSRL+pFSqYKZcr0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           "]], Polygon3DBox[CompressedData["
1:eJwt011MzlEcB/Dz9BQVERe4dYEyMe6sZZmySNZ62SpbmbnwxDJvNYVLc4Fr
MZtemCvpjZ68LmTe2pQbpMkF5m3YmGHm84yLz3ae79n5n/P7nfPM37KzrCEp
hLCMKYwTiYQQJZssnsvezAyhLDOEUiqo5K3spMUPeMRHPtBKw4wQ8sznks9q
dsq+poawNi2EImqo5ous1ve66aKXPuq4nBFC3LpBurnIJVmquRjb2c0uplLs
vHtppJUTrGfe1BC2sJVm9jOXFns/ZIRJXtJMvXPdZIgxRomxVJP2sI9jHCWH
EvU95ykvmGAjsen64Ly5rKGAetnm5BBOcZo4A9SxKV19DHCXYWr4FA1hofks
Cingo6xJzUPc5j73aEz8tke3vXo4Sye3ZMOcMz5PH73ckXWo4R0fiOpLEu3G
I74VnRVCCumk8Uh2jR985ye/uM5x654xzhc+c4wnalg5TR9YRxFjsgNq6KGP
UR7TEv13x4m77mIgcef0y75bd8F5L3KVK3yTDaaE8Js/zHXuOcSND7mDH/wk
yfkiHDSeZo9V5FNHLel0+FaJbxZTTgWdssXedBU1tNBMNpXmxpngPe+o4K7z
7rBPA000MizL0L8lLGUFy5lOMotYQDaL//e8Ws1l1pVSRTU1sh3+k23mzxA3
7idGsrdbTiUxthHllbebq995lLCBSdlaPTrMEdppo5BB/5nXvCVdnWnEI//e
UOItdSTuhy6GZGPeY6Z1s8lhCaOyq4k3lrg7bnKDK7K/qeOfCw==
           "]], 
          Polygon3DBox[{{3144, 3351, 3340, 3341, 3352, 3342, 3135}, {3230, 
           3458, 3459, 3460, 3457, 3451, 3223}, {2972, 3145, 3136, 3137, 3146,
            3138, 2965}, {2996, 3176, 3177, 3178, 3175, 3169, 2989}, {3580, 
           3811, 3803, 3804, 3812, 3805, 3568}, {3350, 3592, 3581, 3582, 3593,
            3583, 3339}}]}],
        Lighting->Automatic]}, 
      {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
       StyleBox[
        GraphicsGroup3DBox[{
          Polygon3DBox[{{1849, 1964, 1850}, {3075, 3292, 3079}, {481, 590, 
           482}, {929, 1040, 930}, {2084, 2200, 2085}, {1385, 1498, 1386}, {
           2795, 2933, 2799}, {1616, 1730, 1617}, {2677, 2804, 2679}, {704, 
           814, 705}, {109, 183, 110}, {2321, 2438, 2322}, {3785, 3519, 
           3518}, {3519, 3785, 3523}, {2919, 3089, 2923}, {1156, 1268, 
           1157}, {3, 4, 4549}, {260, 368, 261}, {3278, 3533, 3282}, {2560, 
           2678, 2561}, {107, 109, 110}}], Polygon3DBox[CompressedData["
1:eJxNmneYVUUSxe9982bmvXlDMoMgJhSMKLK4mEAxgCBBURDJjCASREBcJScR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           "]], Polygon3DBox[CompressedData["
1:eJwN0LsuBFAUBdDNYDzD/AGJFpXCP3jFJ4yIIN5Bq/D4BBQKNVoUEoyKQkKH
KDQUEgp0glWs3OybnXNPbkd5dmSmOkmJWnYLSWuNTBt78qT7I044ZpqfhmSp
MVlhmbCq/8k3X6xxaniXGT10cy631ydb7LBNJ6lKZplnjhrGLHTPIw9M8NuU
3DQnd9zyJ/fXJRdcUmGYBfu88cE7i1zpn7XoUeFa7i0m+xxyQB9P3h6w5xCD
PMtl7xT0i9QxKr+YOe6cYpJXucW/rLPJBiX+AQlpMOs=
           "]]}],
        Lighting->Automatic]}, {}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[{2954, 2960, 2965, 3138, 3128, 3117, 2954}], 
       Line3DBox[{3114, 3124, 3135, 3342, 3331, 3320, 3114}], 
       Line3DBox[{3317, 3327, 3339, 3583, 3572, 3561, 3317}], 
       Line3DBox[CompressedData["
1:eJwl0lVSlgEAQNGPJbAEFgNKhygt8BMCKimN0iBKt3Qq0t2lMK6Lw/hw5m7g
RoQqUsrDgiDo5LmR4UEQxQteEk0MscQRTwKJJJFMCq9I5TVvSCOdDDLJIpsc
3pJLHvmEKKCQIop5RwmllPGeD3yknAoqqaKaGj5RSx31NNBIE8208JkvtNJG
Ox100kU3PfTylT6+8Z1+BhhkiGFGGGWMcSaYZIppfjDDLHPMs8AiSyyzwipr
rPOTX2zwm0222GaHXfbY54BDjjjmhFPOOOeCS6645oZb7rjnD3954JF/4f8/
eAKiMU3Q
        "]]}, 
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0l1EXnEcB/Bfq56n19WTiIhlikjNiCwiYonWG2WUeIj0tpLVVbuZ1W2X
RVfR3bqui0QlNtNF0xaVXUzXvfBEl32ii4/D33HO9/s9pzr9qW86KyK+ks1R
KiLXNY9CXuIoyqmgkipe8Zpa6qinkbc00UwLrbTRzns66aKHfgb4yBAjpBll
jAmm2WaHXEFnmOU/H15EdLNPg/CNbFCaIzPfyHDPuFLnXNCbiDjgkHfJiO9s
UaP0KmuU5UcssUxWQcQ8C2S445obPhtpjhmmGGeCVFFECUXkkyDJJeecccoJ
vzkujvjFD4444JCfPsDe07l7Hjx3kL/eO8yVbJNk5F0kwYoelWzq9oZdfTv4
Y4M0t/b5QjHrdqtn15Zd/LPx7PN/8AhNPz8c
        "]]}}},
    VertexNormals->CompressedData["
1:eJztfXVcV8n3PnZ314q6rt2t4Ch2gp3Y3d2x5hrYrt0KtmIXeBWQUhFF6ZRO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     "]], {}},
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"log(\\!\\(\\*SubscriptBox[\\(k\\), \\(1\\)]\\))\"", TraditionalForm], 
    FormBox[
    "\"log(\\!\\(\\*SubscriptBox[\\(k\\), \\(2\\)]\\))\"", TraditionalForm], 
    FormBox["\"log(N)\"", TraditionalForm]},
  BoxRatios->{1, 1, 1},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  Method->{"RelieveDPZFighting" -> True, "DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{0., 20.}, {0., 20.}, {0., 20.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.973611082084285*^9, 3.973611362501485*^9, {3.973611413302071*^9, 
   3.9736114223245487`*^9}, {3.97361295065311*^9, 3.973612976487752*^9}, 
   3.9736141175063887`*^9, 3.973616151635251*^9, 3.9736162192069683`*^9, 
   3.973616367775885*^9, 3.9736184053608103`*^9, 3.97361848508644*^9, 
   3.973619176155167*^9, {3.9736218186339483`*^9, 3.973621860839747*^9}, {
   3.973621891249988*^9, 3.973621907394335*^9}},
 CellLabel->"Out[1837]=",ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzUvQl4VuWdKP7e78tKAAVRa2uV1rbWpZW2M60zbad073Qb665VG3ekStGK
VapM0IsUEAhQoECBAQQKXPYhDOGGfCQl+540SROGMMoFrnoNj/qIf+1T/r/t
3c55TxI77YzN85wk3/m+c773/Pb9/d6dj06496E7H33g7jvHfvOROydPeODu
n479xk8egVPp/6FUqkWpdN5YlQX/n1Eq/KtNqff+iRP4KzUWfp10znbTv+nx
8KtPDpVLv7PHKvuD/xfRJ+mqdJ+co59jzv1+T9+C/+aW47/D3LsUyadWw1Ho
vMa7/Z/oTVRav003yrML1bdQaT5X6J5zF9PD75e77+f698b7qSxlHuqMXuuL
zn16/fvQenLsuT59jdxntXxubPQ+h/33Gcz4K9Wn/4uszL363/k7Cp2rx1sg
mBs6C9G3Koze6gi/P95diHOf8qHep89/nwCcGnw9sUc7Sv/meAiQ6/G1QGZ1
0uVCL7jsIv8rczXOxsppDzdZ9jqz1MB9+9xrBEz4v7lOHrlQOWByPmdAGmMU
lV/ovK/XOFb5rCL3ytPrKHQ+p8+NV0HS17dhrj1jzpmflL9M+kTK8rj5rHtv
ZodsvcwiWRIuQdiLiFSfx88ddy7/i0i30/IcEyZMMM/W5bz/hn2/8N577y2H
A57zvvvu63Y+9Br9m4cfKoK38O0+OPCC8ffccw++Xn3//fe79z0lsIBL8K0+
+Qh+XGCbhf/j9+F7+H+nc/n/s5frZeHH8NuF6rPwPX0pvu9e/rJ9qiJZLLAJ
fH+OvS+uGl/gtfgd6nfODVgV5IS+H88JdZQLAPim/FvfVn8FQb7DufVxuwS9
Ng1MzdB4zz65T/S++IPXEabc+x4bAOJ5dr1F+j7M5Dl9eo3yo5+p3bn1fwyA
jeF86zOCCX4VvrV+LPfWfT40zsiTETRG8s0MXdpbp71bO9gwT9fqfAcriGz8
eg2ZIr3cUfbaQv0dIexqLeA+ZovzHT3+c3ggGmOxatYn34HrKYw8m/e87nd0
+9/RJ/Ci9XwgcD8txt3naHbuxwSfl0TkGp4D3Fpzf+zW7fGlGiLPCoDyAoIJ
fpQ4NIVf5t6v1d4vRtw5AbDZ+4ld0+d+W6Nz5yZ75xhtD7NPbq59n/02PE+v
Qitwv6PBh4ZH5MI/noAOfUeuRabBQoPzHXX8HfoaF5HqssD6cu33GjHl3q86
jEGCy5V8rZa89EpETJFghl7VO/c7FL+fgesn7VqM2MsP4K3Oud/j8kyKbYGx
dHe5j2IlS7ZFio24IuX8/D1DIIRzA4urktfkiefAmopUzIbOwzVpm6Rc1uy+
/rswuAnVKQtaA25ZnqsV9PI8OVg7pOUZE57AJHJIm4Rkan3Wri/GgNn2ew2q
Ppm8Po/kBltfxFy0rkHELfm0XV+MjbWL5AorWZ+nR4TdPTapGQr8yHsMGePj
7Ko0cRmoFdhVGQh9IrCqggB0qwdZVUFgLXzvRJPmi8lf7dG7+9XO++aaicnL
KXfPXeGDxpMv4wOPTHKS9EJgBWf0lUkriJA5nRMzdKyyXgW+f3l8YQZnX7EL
M0J4hF2CWSwLO9cMNbI8RaSVLnIZg31dPHV24HnS9i54LUH6nsRnzNdI1+yi
vTH9Gp9XXeqvjM1+NpM9TSQP7Ol+eWCPTeSBXxKQylK1oyDPrF8SmLLsXcy5
0NMzg+EN7qTXOUXK/rjPzzc0YYDx8rYj/8fqyz5Kv/OCwlaxCYznvxZ4eLFJ
PQr4rfvw9ETmCQR3WvQwHCzsNXFpMzT+5FZcEoQKGQYal/ohfRikNQzo06z8
w5I7ZIoRyokYz/IXEHhWvKhQ06SO8sDNjXjXEQCBiWtye8/qqBAjaX7Ez6qf
T/Onfla5xGgoi9iwFsi1SzZfYZ9VSM8zXyr5puTWp/B+WT4oy+Ur6PZsAxpj
ush5OhciDJBc70EVe4vGJ3FYw5hwOclA84BbKEt0gGUERERv4mdY/F1snysm
8kI28JftFxtgCQA9e63CBSC+k7ZQ1sKAeZtCDuyiKeeHwwX03rA+56Jy95Hl
cxo0KYtnrW9dljPfmxuAqANl82AsdnzVEdH1pIqyzphz5ucCvmuSzr0mGY4e
mcbg6ERQ9PNY4hquTxsuVDYc4eJH03EE+Bo79Nrxe80SHXv0jBabA0BTI45e
3WWhOV5DSTuTysbNVFaROWd+zqffYRv5ugAoHd/erOlgGJRpj6IkRqoZSwt6
DzA6jhqhRP2a4M7Ay/UAIHA3AkDCMBrf+j4akAJXT6j+wsIhJtFvEFi6rpnA
wbO7w3Cg/7Ltily06yeT8JsHDH2pAEWvVq/Au5U8sFZ/+kEjD+wR1wz7wJqN
DKHdbB/Y8Mtoew8DhEwC4o08oKfi3xpS+mIHLFmFEYS7z63fC4qpHB9uAz3v
M3y7ULzVKKibLVLN8s/hc57dXD70586JPrfGj1BEFOX67cDV+snxb8T9cpWx
d8fpFssxsk4Hnuwm+yBK/4wOUEMSBPTyHeMl11uk8lW3hlISywuU+hwAuuFt
J0BiLEeRkPpb6I7TLBhiNkyOD8pEMJxj72sk34EEMBQ6qNIZFVdC6cd0P+d8
7Mx9PlG4EIuIA706D4BnW8wajD1pQRCzR/ItGI2gv9GCwHgvY+w5QzFlURDI
c7i+isaPK5sc6jOQSnFoQV92JgApazIGjWJPjIlf4XHgVKaRJOtBfMC+wFN7
vlnsqYWOXUnkPj3TcV5R4C1XSzlyxCDCiWAbYaajSU5QUruQHrc9Hke60e73
Bx71XAtFg+D/HX3UC3zw0yvH6TELH+0vkl49ZhcUk0cPBL78XP+hwgt6v/3y
aNzfMxMiOpsW+qhdUEwyPBhY0Hl8zmOV/QkLKnK/3EGZIdpRFrUGQo/Q75xo
XFuj7yF7G/Os59tnNessddbEHze0+377WNHUiQaBK0U8X/lhBlcw7RMKqf44
ebmeOSXLJXP/aYuSWNpHV0K4oQKKTZHouCDw7j7nzkX+nT3qyws8bezOnrnn
3vkpi7WQWHGCeuaRH7AgN5R0QQCE/+Z8zc/jD2D4+awAWicEvsNBv6GWvc53
PGG/I8aio+21Rmbcn/wdnsngfocjBmJcd64FtdI/9wfg94HA85Y43/GoRYnL
SJoVigK3vJDPefptj3NL5s1wPiiU4JxmH8WA4UILLvO97nf8xIImFsPNtvcz
a/xnu2YDrgsDa/lX5zsein9HlA80h7vPEfoOTzK73zHRgn8AjvCw/FTgaz6I
vyhE7d58QhhIxAfz+C6eXrvInjMA2eXc7z57vxjNFyffz0Oiez9JNo5VbCkX
ESgYIOOVDR/3yXv4uS/YJcRYYhHfzsPnxfackXU7w0sw4TyxQgqVjVyvVn5p
HH6e82Ye52iuwb+/TF6NJx8HW412DB1g4P861uR+9HMMnBAhBRlvIZ/z1M5Y
Pudp7h1DWqJZS5FzTseu6Laf4fUNmWlD6/sQn/NodPvQ1lek4mkZfa4QX30q
vr4BGX6BXZ+RrR+ynzPCbIjr82AViqdz5vBdCQtiS9LNl8iXuIpg27tbmAos
DAEoWfmwoFkjn3cV34ftSg0f/CfWMt5di5NEiwmpdYG1XGLPGSG19c+0lkvt
WmLSakNgLR+R+7pM+r+ctbDSJ+E4Vr7WXZf2+NQgdMS5ipwoneslbpQncXX+
R+w5Q9aBlemvLhp4ZYXOyoqUw5UftisbpPjNwGx9YLX0gKQOA2vEdWnM6YSE
s8ZCFUZ0n3IgnkTsjuFtEPg8n/PMm4/xOc+E2uwslY3/rPHKRvlxPaKZvISA
ilenOkmVpHo8vRpiPWeFZyIr9NjCXaGwxXjna015pLNqhJpTvGp+2CxNRPQu
Cx9zyccsbI022OSsiAuvCpW2IbI1WFYrW98uBplXF2Gwtyf5Wz3YuN86fgBY
sy3v20SS/vb062+c+33R3i8mMkoD9/u4PWcoaaNzv8/Tv7khnWaotDRwD7mv
x/Dufa+mfwfjVE+d77MINF9zmT1ntNIG52uc4p8kZvOWyG6gbzJc5q+FQOd+
x98MgEKK+VEGNnTnyy0yDZOsd+7sGBQxZH5QVq+cnw2B77giALXnne+4yoeQ
duDoev4OEiNaZhRpPJJR4JTTGRC6N+fKnXAgg29ukuT9HxylWu6+WrXc9Tn6
so0WNobQr7TPZ7C9zvm6SAGMDlPS9fx1w9xn6fvyZarl/vEqs+hmlVl4g8rM
/wGdL559Q1C9So2TJ3XXOl/PNJ8X4hWXkNltH1EkK+m/+FxYySdUZtm9cNyl
MkvvUJnFt/GqFlxPt265c7wqhFVpbRValidq3WU56jrEak6hh8Ehx99GjVdW
MeAyWx74NixxIhwPwHEfHPfAcafKLMEl30pL7vvSR+EYpzJzb1PjcMnP2/ub
5UkNmyeL1zhLvsRHpMe2TgLG3I+zBh6h9n35kyobF6uGectdisu9nZbb96WP
qb6vfBGWPRmWe8tAK/UccHelH7IrjTH/MPuUhlw53JcVhWqeXukEhw4KaaV9
4y9Vfd/+lsqsWQxUOlkVP3erNkQ9m+AqCxdDGv/irPQiu9KYMHFqg/yyNeDd
CExxtaogvNz+i0arlmlPqsz2zSqzbhkAdooqnHu7UKO/XC4w9JXGame5AUVr
yCUUMx1mAWu56pNqJK20gEnArha/IlO+X2X27laZnbDaDSuBJKYCxd6qmcfX
41cFaMNdLjN1OGh1jl2uuV+OhW6UFtQod833wblvqP7LL1eZ6iqVOVimMvv2
wJq3qMzG1bDmJ5jL1gTWPM5i1dDfKmfN59t1aS7TpXReOcv7fdBqSjjXchfK
r74fggBoblKZWlhmxQGVKS1RmV1bVWbTWlW86GG9Qs/6GOcjks67K2STOz/o
UStbGkKvL7CrdKH5Pl4lSdFf/UplOjsTVrlaFS+eJBzjr5LVsC9xVjqr5Hht
ooDVnp0IWLotP1hMYH2AMU/UefQFlenthQV32AUj9ksB+7thwVvXA1gnayr0
V/xpi3mDyV87K2YGCsvXUKRidBy2uNwLabkj8N++H4G0euFFWPZRWXY7LLsR
iPZQZNkbVPGCKZoQ/SV+2odUbNkj7bJjwlbkBUJUL9OIq4tonSNpnXfAOnuO
qMyx4yrT1wf/96hMB6y1qZ7XWgFr3Q80sWcbr3XeM4Jr36z6jF2+4a0VvFSq
KKXC6q/a9SbYbwRSlwI+REs9iyigA8DYDUvtgWW+eCyyXABt7SEmYVrudpXZ
AhQx7xcaZP562Uj1bZflvF4uFjRhVIK043ONV/LjuBZuwNIx5jwCQchfQk9z
Nj1NW7fKdB0GwuhVNb8/6j+RJhak8Up4orK9KlOyXdVsAaacOUMAG3wgz+qR
B+KiM3LUtQ9ZpJy6Wn4281z4I00M0RodYiimrBivfpSebTQR1c0o+kCwdPTQ
82XauoARgBlefJGfsbebsdYKz1iHz1jOz4hY27AKVPoveO1kVH/WkpZB1TL3
yYI9D/ppHe8qK8rfnPlPG3jhT0Bs4iNdSk83hp7upltUphFXD0/V2cNP19TB
opSe8Ag/ocEi0iU+4T7Qr7tUZvNaMK9mqXFFRepX0af0DCv3Kd0Gai/u87eM
qqBOcModDFeyLRsWDJfRU1L9Y+YQCIDaVniydpXCR1Rn0UOWAHOdOAnyIvKg
rSCS66rhsgo2JFAp44POnw0POkOppbwUz1KnZ6a4kjxprXzIxScLwURtEgoR
nWNx6FLolfR059HTVcLTVQFu6uEJm+Gx2jrpSTMbNgIV7lSZk/iIwJFHkVoB
x134GfhsY52IRVGVoCYz8+eocTNmmCLep76nCqd+jx9oXuCpOa3gW3pLvefX
eKHnj3SeeLrJ6cMx+B1lH94VPZ+gh7+YCPiGmxi9CIBawFsjPFhrBwNgM8j5
dWtA0HY5QADxdPgwn2tvZ/Wrcb0f2HbjKpWZN0cVzpxJ3z1u9jUgpn6gMk9f
qzLTb1SZopvVuKnf9qBheO5zgXMCDeHusco2hAfbPz5pIZSgBmPCahxBI03c
fcPNBAmg8mr4/f5MHTxdUxsf24GK128AXwOM9+4OByJgjBwG6u9G9QPnW5uB
lIA0qipZ/WxYobp/OUsdKwbjfy7cH8zozCzwsmaDCTsLjuk/0MDwLOirLTEb
wb7EBYbpCcGHGSswGav8bJqbPxhIz7ry7dMEkLHEG0gW1Xg0MXkgQOqb1I5O
AEhJKaAbbO11gPLVC1TmlZcZKMePs7lz5IhoMOCnVuQXJLND6ljJJnVq0xJ1
auU8dexXzwLPgOu5ANzMRQCghXDMLFTFAJS5lqCNxXO1PWeMYg8o6ULlyPos
q6o1gNzOiZiMHMhQ+gxBJRv/77/0MoaIQAXIBeCSQsCoCzJlB1VmG7hO69cz
rexaz6B5SYPmhQBoEMTVxEndB3aqU79Zpo6t+aVqWDlHZVbNU5kVcwFMjwBo
blWFM65R6rkAbFhP+07uYhc2ueOVn0LAvyZ664Tyos1DRp7gT4LH81kGD8mU
G2+2BFPbTOCB3xdm6puZkw7VgsAEJbh1l0BpKRDG/gCU0ARCexlkTRsads0s
eFHH9HSohmYgptKdqmHH8yCrQPgunQFQQq66EYTwNRpInt8nQPIELqeTta1n
Qu74E2gbMwI3lPZ9nwWOK3CvtiKmZdY8Ag4ABcCTJsh8INPcTpJ3B1ra+wAy
m0HtrF8HbLUIVA7IlFdeAci8BJA5AZABmXMEPQmQwl2gcds7WfYcAUi9AOeO
w3ES/n8JzpWCEbUeaHBpEcieewkyA4HF8y58sPQpJyH3cQuWpO4jz/9McOk+
75gYmp2qmxgyRDMpBAyI4SoQp+WgaUvAAdm8nZXSKmCJHgDbqwgaIJzjQDgv
ouOCviESzmEmILTCTsDxMhz98F4/nOuqUzt+C8pt/XIAzXRQWPeq4l/cpOZY
yBh38e8tlg0bLPIgo8VwkUG9Shcq54ejS4lWS6SFib45wan8AtMRy6DLmY7S
BmTgy9U1s+ZGDV4LMqUCZEoZaOY9wF2bwMNcuwLkEdDVqX4LOLLgTrBRjsBD
7+8kvH4F6O0UHK/D+68fY8AdBJG/FxEggJt7D8VeZwuNuID7fACYCz3AFaqw
qDY/AyWUQhl58YHHq4D4/gcGnSufVDb9Poug1tjGxh/KJyI3cEX2gSTfBYb6
hk1qx06QLztXCeReBXJCZfcSsjHATo0k7kSIvgbvvQHHm/D/mwDF1wCirYCF
A3vZb0bILQFunHM7BadmJUPOM4N8yI1VbO6MN8/rgCrJ7kGQuNz35YBQYoiM
RamdqW8TWupkSV4JUrsMbJoSMHe37yWokHw6AtL5NYBK/6sspwAqHjTehPdO
n1KZt/oZIq+jadDGzuz+PRxhWosB0ccAKreocdsnSi+ML1q/EDjHVSLukJSh
2DhID1/lh3dFj8qh3xeTH6CZCMmiqp7JoRTIYU8ZP/zGzaC2lsCDwGdehwc7
JQ+PQMDXb57ih34bjnfgeBOY6A1grNfg4asrhZFA/W3bJMHrSeDp3qLcJzdW
nzy5J5zlyV8Ic8hA5u7XLSMYGZIraK9rtYyAKkmj/cAhZobdIEa2l7DVhxbf
m6/B055ipnhdoxnOvQ3HO3gARE6ftGjvgPsdOsjerwSRMqt16P4mxS6DH8ug
yAr5hfLILCEGnG9iM0ke3vGRvxkQA4z3DxPRIwRcwkd3CG3gg0L8e0E57wbc
bdvDUNgDPuJpeNI3TvFf/eR/eF1l/vi6QOAEQwDxf7RLopVA/PskvLplPdPS
okdBJBSqZwNQ+AcrJgzxz2d4/LtPAp6JEmlKpksH8vn/0XKFEQkMnUsMdBrb
LHcgjaDwRAfyIAi5/RUsHlBobgUTeANwSV2Z0ARC43ULmTP4GmjjreMMIYQO
qpn6enadDjjR/M0AobVgJC5+jCP61DpGoZIv8RN6slIA02sBExOJORYwxkhJ
iBR815UUzS5MRrOYdGCiowf4mnhHFElpBUuOnSA5tuxiN/JYj4FFGoEBOuRt
YJG3AASnARRvMjgaDgHL1QLxVcItyiQpsx1Bso6kZvGinzrQGB+QHuxbumOG
YjJymBUwRgklJOO+xyYb888tZN4jVBggo5h9IkSCAMG/eB5dyQotUMqtQNm8
i/RJzb/jAEqCxtmZP4IofRu051sAldMAlTePMZG81EcuKPlLOpRWspMTaxvX
kjdRvGCC+p+WMow79CUf7S58On028nJqCZL0GsfluUlgIfBQWQSQczyZgnFC
TSUoWxAwxEFaxiAHoYxBDhIZA45Aw/NrVcMLnWhqIGBGZf4AXPM2AOEtcAJO
A4DeBAC9cYy5pxm+px7uVSUyphQobjcYbFtBTm1YTcApXPyIkmZEHzpCPZ4D
yU64jCTzihVC5oUraa91+AafEA5ALcBDG6wApY8GYaMJBs8h/CrrLRcZ6QKw
2bQdYPO8aviPTpEmAI+3wbF+C2BzGv5/E2DzGvx96TDH7Jrgu2qBIw8BjMtF
umj5ux5jGEtAC03Q7R8+bKQ53hPA7Ei5U6xi3SIDBRSuZ/JhALUZIGGg1QEU
mGQeDTFjAfyAgsBWQZjhebRhKuqspjbSBsTFxm3q2KolquEofPYtcBjfAufw
LYDJ6/D3FXiN5zsAxt1tAnekYS1ySiUPLFJ43UqG0y8mKWnt9KNWX7bnjK0i
cGq2zGdTqtzInxR1d7ntRofbMKeAT40HgA64Danrcs19NjYTgZymrmax7Opc
7e6KJAdyK36pGn4P598Ezd0P154AaB3GsCB8vqqcbRrkZnQcUCxVARcfBAzs
RxtnF4slEtbgeq1cqIpnPC5dQIGhFRE/k/1RGeD1rio3z4/zJNLczQ4Mb/kh
ZyqQy+rbkeTqGZICF5FmKSLCj3mgRKGlmZQIsJXBrc0ANJQQlOh1ChE2PL9B
nVo6Wx1DNf4ifLYTPlddRqksyn821Uo6t4ONrlq41yFg+vJyFmIYiN8mEn4t
+FDL56nioim6+cQLhH3FnjPep4CyzufVpAJTozwTimd+6AQu2rs5+wOwzEJg
pgiOaReGHhBd76JVMg0I1NpmB4iaHjUn7yNt0LBxkzq1ZI46thxs7wNAW1vZ
CCCDoKpCNVSUWKSgXVYNEqFS21KoCSJAXDJbFU//WbCDR4DoJfbZzZfpWQMU
9UW8tIApgUC8jYCYg3RJgMTkICYJMRna3AkwA4imEKIgAusFSCIfHaBe6jkt
UebWQK1y7A504zCQhGY8qJLu59eoU8W/UEfnPacaFs8EJp0DAFrDdgWm7No7
LZVjTKWqNgLU7QzUTWuZyZfOJSYfN2VyuKHoqwEQcRjAHacXM9KckYLGZOWO
27B6uYPAm+cl9jHHjJlzTbM+mD9hQOyAOeYRCX3t+F1HAMSogURTowBAS6Zk
P2mfU/OeVqeefUo1LJrOAd9dO9kTam93UNbMjF+tQSwWjJajm9Yx3S4FFD0z
RY2bOlm3lQdB7AlYAXGlLwE8Oy8yGilUO6VBfCdDl2i58E7QCEc56og1CZ2H
DSGnDIjTCGKWsR+PmccU/nVIvE4sySrtQ1Qz6aJg3X+QYPvaitnq1MJn1Klf
FKmGX80FHQMWXjnAq63ZF8yYsdEwPXRIBKrWTVsYpmsApotmGphyk6cflPoa
n/PqSzlYIVNHYpWsTiDTdy1y4/IAKfZuAulwkgUY4+7DOBEGc4/GiRfT7EjA
rZ0M4jSDGC2jS7Ug2NEtjIuQRYjXt/oUi5IWoYsqC+1LgG7D7n9Vp1bNVacW
zVCnnntWdfz615zmroPPtYnHa+7VxAIBpSxClrQ+CJU9YDlswxo0DOADpS94
RmWefpSpdWoAtF+3FGwEAodCZLxDTlRf6Y9yqX9MPd3LNT0UJr7yExzdfeE4
R3gNRPtMyQkRK0GVIZtC0GYjWEGjaWellSVrimCctsLYCOIPkgQgeNYaeCK1
dm95niXAwrmguUBbVYB0aBWubwrBs1b8F8eK2iaUCvfJzH8aKPVRVfz4RN0r
7AtTgacXExB4cuf+0IrmArkcBO79TsEUFnYhmRoAH2MAHxYAdx9xgIyk2wPA
akexAKDOpkqK3B2/F6Ha3OELAQRt2gVtPeswDVoUCAerVEPJv6lj/7JaHcOk
SGOjovsZ0AaEAIG23JLq9q1qx9r1TKoLn1WZGQDaJyeaEZQeaL9hzxkbieNV
0oIw1Eo/ejVGBIcKqK8HuDyKhMOSZQxKlAoeqAH0hx16xs90H/ZAno3Encp0
dGPQpr3LisbGNgPpbAfIhwTIKBPw76E6DlogAMEvashkVEdllWEHY72RxBZZ
4NIv+k8lGMXazhIagYyS9tkpDOSfWbFqAPoNCyqj1QTI3PYyaHGiIXunAMQV
EA8GKukQYBrALwqASQS/aGma8moMaAAqgFkNz3T18rXm6FE7johQ0fat5vBa
HSm6iFSbFsAA+JoaADjlh1s5iNHaxgI3xhnNUpBQ7wC7WpxVUH9797JpsXkD
CwsQ5JmZU1TmyQlgkZmI6LgintJGPz8J4OCbfM6LhcxwP06tWEi5hfL3KxY1
Mav4A3FCNxXNDzk5vcuvICEMsAVIqpFEyDo9hzjRhE+pujBekAGyCDW5BjVI
9xGrWOVLINOYeK3sd6EbC/Dn+EJ2FHuSucbimFEeCirFstgH8noXyOtNAP6V
GNkH3ffsIwR+lNmZ2Q+rzJyJgJLbVfEz1yk12cLemBXf4nNerIWjeWqS0Liy
/YVuPeZYjdKBetkTonmTnao+XbOISlHXLCI9Iy6Oa3w4gkjzyeEIPsBsSROz
5Fq51OO4aIKLYQTWAsZFcwQXYa+GlS5hIoWIUGexGYKmDBqIpYIGUJkrF5Gj
l1k+C/6fR55zZgmo0AWIjrtU4YxrhaYphPyPASkiwOehDTT0WpcXjVfxkqPP
W9jHamEDsUIk/EcY9vRyznypqJSaUV1RieFeTC16ODgex4HhiaMAe0ACwB6t
R60bIi43QB1hP8yHfSDGIXBPG7CnCewjGeQgfEr3gysI6nQrWCobxL/GzB6W
AK0CFCwD8C+aCiC/XY2bcYOmZC/IKLD3YkDPuLA3tQbj6RWf08AsxFdcIOXN
KTAxEEcKuYRPUujRaLVns1PtWUAIwKQFVQIiEjQiTsQQAdcAKuAaBxF8WKbI
dHZ7FA1qBLGQ72EhIUjCKEhbyh9JlI9e+UGwikrBK98DBvu2rWyAY8ASuWDD
Kg6VLAfyWvQ4oOHmgVDgxY58FJjKOqJke87UDP2NsElER2uMagsoEubU5uVj
hIgLOD17mS1ORfrTNInQ0IV36OS89LLFyvEwVnyVwZgB+AFOQFsQX1iXkWLz
zBd5XtovJouaOc+RtvwwgoonDoI22I8BwL1s+WzZBMdGzkJgLBQzEasWgAh6
kPK+GrQeJr4t1O0GoDgyr8dijVW2/nGw8fExa1+3pLtOQsAeNWr6cYsXr2a2
WhcOSwJji1RuYXr75Ve4TsTFT0h8odmlRRjgCRCA2MkljomaUBIa8PCjwzMB
eUX4ySGFPYIKGagiCDTE3lIWVzu3cWx1J/DLto1cp71yLqBmgiqce7OBtacP
vsPnPM9guoea8cqpiQqhhnvGBquJ8swvsWXHK198/dzJWf9irlu+e07Nbxut
It1VwiUra0Eg7NrE1RrvAkFwT3gFIgqRhGKtqyfgwXoKPZ9yEUmiTH82z3AQ
SEEstsBCt/1sydagJMM0FWFoC2NnFUiwhQ9SO96Pk5HjOVqDI0dDlH4+Eeeb
IdRdZUV55iknwRWpI+aKWTBaMNe0t8yWmqPGrCrj4qEghk4aESelV8NJ3OF5
rD2mEMdR6zYEsJPvWlshyRYPxBkLrUpq6g5UcHASY8D7pZVju8bPQirn0cjx
UhPftZxjNHzRu0OOs8XCQH5GTMNPc3I/N9wcqF8GbOjK7nJQpLukyomquxdS
wS0VvhnMCFaw1AsL4dKIA8AGYgHPvSwHVoJ3dIcxYrCR42HDCTVzvCkriMOU
oAY1TsUh9kEqtM+tI8ZrqcKoeNEkvYOEl/zn1gw/9PbPQXysTsKHUwub5GoU
KV/HT3eLKGytNBcDF+gy6QZ0Zw9Ucgptg2ACmR+rXrHODLABMABcgJ8WwQb+
hffgLMAHy6pfhaP/ZW7fcGMXjkvBmBgeK2pxazgSLxvBZpsEVdwoXsVBW6JB
uac1lEEuXDjBbOrhxe6FRTzFLChxLDBjbZEep4YoZyKQlloGrwM54M8ESgGd
4ux8iiOjFqmUYtrtWpOs4OL+U/14AWAErtDcgVhJE/zT9BrP97+Cnzv1Cqr2
1162eIgG/TQi3NqI5g4HEWH85Uk1azRpQyHrZi4LqZbYn8moSlkIaPxxi6ea
kZAeQoRHAnMFNUI8zR7aCpJHHCXW7EVM4vHKF1/PDlYmDhDTIoOsT6nVxPoZ
7OGibNMagn2/ICrbE2WvcuEmfuBVVMhYtfo61vG+wv0H2t6V+JOm+GhtTxKO
YtpenR0Td/paDH3VcZ8MZXNKIzUq4EmOW75Yj9X00giCJy9s6ONpIO+Rzn04
zkJG8TsBXMOXUtcfZamZgSJLp0ydKVuLFpR2VGMqlU9YN0itD6BzqkuptJgQ
B5SNRbb9cuD/iCesPCZc9XOlMdZdv3DUYawIU3nxLodDYCk1jb9zcN3q4HpU
sNKParicuiIMQR7YH6+XWbUYmGu2Cs47/j6JL1TgHqq8IEuR8veEwXMDzdYQ
49nzpth4DlsGsxJL40fES+OdSk8s78BGlXWruUnpcCdVA8O1gBTQY1gRrNFy
Go63AU1vAXpefynu1A+LGGUa1pqvPOPMQ+nopBo7Rmc7Uxhqo5htwFU5NeCJ
jptdJCM4/bDjPwXOccJ5yKFImeWTJPuc2kt9hWtPu2bDcwFFxXgaGSvYr5PM
MSaJdM0yuqbUOQO4OtJONctpQthwKl9+U463dNk61l+CmnoTjbg+z+svsOZX
2tU1EjZO11S3WDQNG7SMrYBIq66RK34O6gR1tFgFW2unKCXjtT199E+W5I1w
EjxJhHmsclomnHkvscaSgUyFuTZWr7EgtfPDPT8PH6e6MVITXSq1v/A4ezbD
k7/5Gso0F/LR8vk/ArO8Axg4jab0sXjcePgQYjQmlDM6hgDzUTEQMEGINjQ6
NrqwZesmi4CFM1Xxkz/Vu5R56ZJrLE7MOa4ikGrsgfyVmMIvDgikXC2QnOdE
eFD5uVNmXSLlUgRqEMC71yGNnn4NmcSF7R8QvnCcAXflDwDft+B442TQRXfB
XO/ATdeoysdCYHajyMQ7TU5xSxm3AFD9kAPmRQDmop+qu5PB7EUnBczPWTC7
kxpIASRE3RcGGoByEozIVqlq9wq4nX4YBPc6eIC6/cjUbxFp64p/Xe1/BnTA
GfDVqX75JPfEuILFjaBomBuu6oygptmBedotrBOZMoI/KmTt1mxhq74uhEP3
UIpfip/5mdnIyAP6D/icF4viMg4piBt0qtn7rEiJKd9fJjYinRO35DXNt9qK
Nq9sVSrpQam1LJ3ntVtI8fjwzBmQJ2dAlvwREPHOCW7PwdbIQF7cAjg/Uby4
OCuQZbs2gxcudooQKrV9q+s7Ntt6mYUzVGb6I1wvU4iQo8SU7AXlqWKu/pDi
jsGmuIU6UouUr2KXOMnYy7zmqHCzhyZJrwkmUsIPrNF3yx2q/9Of8po9zgDQ
z7wApwAZ7xwHAYQ9MCfi3p2DDIwn5kUNpUDsFy6rcXOFrIHHBGPFXoVIoy0T
owoRFzlrOZ8+b7rKFD0MyJkoW/n5jHEtn/Oij4IlZ7+npMF1nmBzTNao5FK/
cjUEt14YrqkOWfiOWxZqzkGtgW0FyEFb96j+r31f9X/mU0qQNSJzpgeQ1ccI
+wMg7G3p0HnxSABh7DnEPQ4nnjIAkvmycxNrhb1qKV3XJ9UmUW5asQgQVgTc
xAhTdzCYPc9A+MoLSXLpjyS+BhzgF4oDR+XcCo48muxuvE/mkiQb3vbJhBqI
RP+gbbuTkdd/yUcIcaxvUL1jb0gvI+8PgLy3j0kz0VF730hEMjEQ5ur9xEjm
eSYQFnVdEuuxpHTCLXVD5GH5BJa6Pf2IKnp8sro9gLvr+ZzXY80VRRJVHjQs
6XLVykjHDjaisJF/qddV4XVWBHAmMNrR+bu4YEScoXAUvLXMX6bOjDqXcfZH
wMkf4V5nuuDvYcAXMNc7cLwN/5+Go6c7GPey8bKkwOVA8bL3hbQsuY4hvg6V
eGEdXYlk0tDlR7xhyeczj6jiqRPUbVYiGtfkeotLc07w5mwUFqtPHii8v8oZ
T4KaK9ZNpD4ab42Je2S2JNn6D6YBC20NdGccJLYsXM4I/PRlgDD47B/gmj/A
te/APd6WZqM34XjRqXuJB8TiwbSQAAhfe0E4mNYZZ3C6rileO4YFqWVltnZs
03qumlkA3DfjYXB6JphwGc4uKnxaisdC2zLeYMWpMVN4sxm9AZpbJx0JUBNL
uvbIGkfP3XSr2+yUNgX6tk704oEbnsRVqW6yZc8HBKu6YB8c1b7HpqszH7mC
qKtlG1qRcJ934Pq3gS1PAxbfgOO1Hu6L0OXQRt/pnEyUrBISbFEdGQ2HBjHY
nFiBdkBXoO1kg2XFAhChYLA8M1kVT5+oMrOeAH04RWXmPKAyz95KQ2I0wrw0
nYNYE0oVJLIxY0x+T66i2JVzjskfFbNqnZOxnrdISd8V/KZYijiaSW1sVJSD
Ds77vM4hr0C42mdVQGp/4UPqzNVfZaRuBR38Nlz7Vid3tb0ObHoKjl4dz2RC
KRg0bpO2fTFGDI/wVEOUI6MSQDdUxyqqDhxkTO7cydVUyI5YuIalCSsBq8vn
qMziaYDdySoz8zbC5PUBRNIeghReFfQ9LnwW8db0JgruLmVcDRKzZjY4WlL6
vri5A6vi200ODDMTrXqqQBSZrl0XKajhXhopjq1wej9Qe2JWA1i1/+7Jqn/y
w+r0lVeovokgFk7D9W/AfV7DHsUuVfNip4wia48EgfJjcjYg78VfiNfERVtW
xBG3NXFuQZaui6NSRFCPW3CS8Bquh8OMDP5duZCHNi14VBX/4hbNdl72SXaB
9Nw+3lhL104X3uvsS+jsrBsqgnb5cCMhMpcqra64korzde8ZN0a6iG1TujGS
RVxKXMOkAgLzQbDkqx1sukIX/ras3KjOXPMjdXL9esDmlar/U1cAP8I9TmG2
He73ciePu6IuKcdGTSjP8lIYmod5HQlrFeEdLqrDQV3lUlS3e4/UNuqiurWc
kUJcIjfOn0jD4R2TNIpDz9zxcJilm1c1mkNodJrdLD9eBaj8DoJ62YMuQvtu
/1Gw281pd+M+zVyv1y0iaEXMvd+ILKcAi7HqdLzojgHAcsuazerM9Xepo1Vl
6vQnAKvjrlAt60GCvQL3eQmOvnaeedrWJn3DbrAlFM3yJe3wIXzO5NwGLM7b
Lm0JGObdKtVfiNTlM0FRFvKwDSfwYpwM2Z7Wi/f+1MVonjaAdCTAbbHBS0IS
Nzan/DzA8DhY/LJJiOGHcGj9g2otoTmfBLDbaOP2j5LtrtHttN6NMA6LyLKa
5t9Zpg01iXE5GahWMDd0zR8cfTMXqtOTfqaOHtqvThbPY8W6DsTZSbjHC3A9
ltG0t3EfAzJuo0QFNOMO0rU6fAD5onNmlPvJdmv7qrg9kGr7drEZhJFOTEbq
TP+yZyxmr03GrBeJ8TCb77K2xi6iUYeb6RIHvUYMOPvPWVl8HjDw92FZDyOa
JzOu04jrHMT1KjuhnAvvEvoB3V5AuJxMRj64KRt+R7xTLizKScK55NUQzWdu
vEedfuhnqv/hnzKaV4P99CJ8tAuOjlZGc5uP5mGOtg2lDFwvpkBQHf2sE2Jl
EZ5n9CxcYyoFy7hBkarQpFKQJqEArlfMUsXz7w/jWXYa94J3vLukWLp52pCK
hhA0WbA8jthHn0LkPQLg1ghNIUJzDEI5cDecZPSdd0vp64t+11ygLTGNGM7i
Ztpm1MtUlCNJATmXFQ3IsHs4sqGyQp1+GpyaH/xInfn4J5nuPgEuci+wcieO
IojisM2J54Tymzk2ltPm1QnmJwpmv5MmUlZYU9EgZYUHOSpeLmWFlALdxDVT
K+YCMu816QjPwbzFItice9hDpnZlkqrRCywyCT4XMV/mITLTBplZiMxcg8xF
TiskNkHHevNCbZA9bGnpLsgc7jhtI7AOUtkEfNlw4IA6tW2FeuPJSeqdSy/h
xV55Gdy/npGJHftUQFPHZSUks500bSinEo3Qxeo/CrxYYOySSB4kVpyIrilm
nyrKHbRuZB5dOU+NA7ReY+WlUaiCVS+W7mE1rd0Yt6Ld+zj3BGZrtLbc/z2V
WfIwGN0P0+4UwqhZiNtsH7fzGLckebEOHfHq4leXQfdGccx4TnHfJWAaYI44
xxJQfSBT617MQAGc8K3uxTz2rzgveKk6teo59cbku9U7l1ys+m66Dmzoci7E
RYMGuYdaCevl8nBMIRQO9MK3BcHwbbCa2HF5XfcYQ4RYDVTllNrt3sbm1frV
ZFqNm3+DKVnwMH6r5W0Ti5/sYdxrlMsOYJyVrBn123Lfd1Vm0SRwlidbzA9H
zOckYX6W0xzafcTvvPUaQ1/wu291lxX2HmYjDaSx2Q1uHOsEtc6/j+tq8jaO
7d6gTm38pTq2ZhH3zmIcAHGN3iTW9uHnDnHbqIvrQKjeuENBgRIWBjpw2Bon
kWiFpXwbBbpxNnG9LtyTPT12bePCvXUrAO3Pss31/WS0ezaXj3ZP2oc2Z2Pm
zzdovxvQvuAhOCZRMbqH/hGI/hSiP4X/ZRvxnuMTAhfGjiLxfusdLL67ZbbF
UYcg3PaVpG7hbCSLFHakwr0jPak7Otp8Ma9bg2vZpAWaaNj3b2zqYDRhbwnz
PXqmSA9GzDcqg9lo2CIUUIyJnIQ4ZFIkWV8Wr+akb5LKwDqZOOZVBq5lolg6
Q40ruoErNynJLckCz1P+iUcJnhEXGR3Mr4RikAru+g745Q+iDTL/IbRLkCKQ
GnBvnBTSQ5oIAn4/opAU8AAEaJ2fE5AO3EYwnALUt9zOsrxLiEK3Kwf6z7gp
MCtKG1lIHCmkKrg7XN6Au3+400tqtS09wnSLk5g4xMYS9sns3889r1o0uFo/
xuhDiEkmyIfQhLogOSQXi5L132SLEWkCg6RrN62RKjeQEzMmSxk80cTtARHA
xYdcskjb6YywIsRQAs9iyvHSE0pc6wvPBbDPnQi/5j2IsAcqcamD5MVi1A9L
UEoAkZC1kKpZ+TPUGY+gYRjWHk844dH6dm2fA3WAkEcvDW2/pDargdp4U6hf
4Ct0H6/X065DJwVmBgkSAtoF1KiDxFHB9fuVMtMB7AQ/zBkhjkCYc1iIKJxI
AuoaL7bdpHa0tnrlI0m0ZKY2Vtvyx92O7Y+x0gVAGEVTdHuXlwZ2UowG+UIh
UqyHJKKrv3WVapFyfvLtLSLhGNNLzHQzhjauAHTMeQAQMxcL85GELPFgqGYR
OvJAQkAcQESkeET5oKTB3dFcyzOidn7KascUWWJwDgFGTfji6yOKcXZJYtfr
MbcXOa2pCTdXgle9mpyybSNye9Qhz+N5IHUyD6SK6QnpCKOiQD8p/IAXVk/w
EXSTczAEnxCPHZZQs+m0RpkxeaZmE/Tiru121ifWUs2epsZNnaKbaT2qEbni
WZRcfS61h1SE3qdsEXqhQ0XlhkB8bcWOZO6OCy+88J2L3peVmXmfyszCYwIs
ZoJDPAB8oB6infkPGWMFsLMQA0CoodJaCiHxAD6AfM5Gysk1BouVPblIOZMc
f/S6m2zfNIaC2jhCRPExrAvFTvZIUyH3E2b7bdMskuA9ICHqy+Wm6RwydxMr
EvPNMJlK8UNxaExVndMEaeK4WZQecmqzQqHcaLzfq4uM5uxGxwxbTz5pDaQn
Cu/h2oUtG4RslqjMnCISNv8YQLDUEHktcw+6ZJMuVPEtuHSEaLwRNqTbmFrI
P+3/wBjV/fQ9Bf1F947JPHsvghxoJ4WEA7AQ0iGBQzqLTJoUkg1gTFu5+kDq
yUHqIf3FVo62cQA62uhVWTUrpygkJH1ECIqHEI2mjNHM5xihiDy9UxRCH/tW
sDtvrdOMr7vwnG5VpC1uIR7pG8wv8K4LqOsO97Fh1O5MR3ACC3pURZVM26vi
MEcNkhftzdPsBaN0CW1dazzTFyNYJ5PkfNTJMEcpKya4Wtn1NfUUQlm7xPVF
NSb1g4VPPaJnvHj6xqlOM+d8yipXg8xekBlInq2kzSChwJYfflVlnrlLdU+/
u6D/n+8ZkyJiy8nMvFf5wuoBZXQcW0lpspJQWKE1TbSXRZ2+WeRho9kkRwpp
jwxseE/Tnhwhk3ukcchDYu0eosL3kTIkw9bdrquNbRTUT9hDjZ1TmJHDDaqi
PaExs8tXlilqc8+n9mlqcO9NDnE5ecU83uankYut4UM1Na0BsmW1l1hC3BxP
aw6QHXGJMSYJNWnrsu8Kp9RebCrMQ2NFwdwiVTztYT3syTOef2Qpyfjp3NGt
i8THquj4CWpDFUvKi8XyuVwUiH2fu0xlphfy8fSdqrvoroL+aXePAWjOuEcR
MZLgA0qIq8wsmp001x5WFJJzh7+tGIQ3FpJGNQb9ZAzHaIve+nkcs8f/WCom
ESKPFB1htsA61Ggb+/XmYOjyoqG9XZovqUl2ozQqc0dyTtK8BZaPI4g4UWQe
P+409A9cFi2huGxDEnQ0k1xSCU3kw4YarW/1pzoEqS6Y1BntSVRjLbTGa+H1
pFOk0K1CoTjld/aTQKGT9Ui4EIV6RUphCnV7171e3UjZNb1io24Y0epnP64y
027no+gOOApV37Q7R/Y/ddeYzNN3kRiNkm22EaBx8k275AuvEoSqQ8UgV+GO
2p1IBbT5GONLZAco9han01729hPJxV0NTWwOoWGGu9nhFknYxYK7cexcl9Bh
b41GeA8oF6S3O4FCzz7AuQcoQmOxY0slmmZNyFmstaY2ndPKDl3mh6oHSkrE
rhnm6W9v/Kz/ebdlIFFoJ0yW1TSM0e6lc4EQphINj5sy0R11qmkw2EYw0aNj
rbqLHDr2ZjA4dNzn0zF5uX1/e6nKPHkrAvXJ21C9PMU0feLJwtH9P79zjJbF
mqbTSNPpodF0WCTD6fmuY0Om6iR2bpCgHXNBfByQijoed9aAAZYbkvaSw6in
0HO9YAajHzTHYwt36eJ0lZ1rzPSIlB1ToMkaXuHv4YaMcXiEHiCBe/IldDuE
euLduKuWk8llvCNs48Zg2ZdY/mCQ/JyfqDUdFnXW5dLrq9FsGKRvV0ZvZvpe
BhiY8yRQ0yTusPhagMALAxbBA38KgWdFQ3kpZ1YSmYePg4x74mYkiCduwQed
egsRPpL9iSfuGN0/9UdjMtNYkLMRcid+Fkg/Zeie7eEsYw+LTcyOWLZxxObo
gxwyoPuhiHM2ShZhyGcxyvS4OD/HOGch2r8mMgmilg/ZK7Ce6AExiREanNSx
s0Qmp6zmeQK9WPchgzpetYM62CwZSTzw8ssOzfPQDhzZkTn1cpz2PTE+whOt
oWxSINU5WCaKGxE6lD93Wn9lVjRZqa2XGOWbbzo/FBqIc0uzQ/3VzjQK26JS
gzkMHKY3dxqQk1D/Vy31mxyFUL9HumHqTxyxQxTOG3R7+3ajYc7Uz0Omptyg
Mo/hcSNwwo2IV+AHAAdwBHLCiZ/dPrr/Z3eMyTx1G74HCiCFVg0Qw5+XHdIh
NSCqIJt4IDfqMMYjXWeZSFeIEb4d2AiSlcAo29khB3WMNnFIHKNf20tswAI3
0cT9RXEDN1EKSPXwncgXw30OwP38cHyDM2EjIsoH6pxyxwgFlcfQs29eOna4
pzeGnMV9X/DbgqNbmgMdIwc574Tp6e3bjCrYMWc6ENFDqvBxM2n46rk3KTNt
+AtWExj+uFMI3s35T/D4Y2yMP8jRlNoOXZbljd3Pc7jikWtV5lE8rgcOuR7p
BPgEDDzDKTerE4/9cHT/lNvGZKbeavQFcgkaSn9pRmHFofnkT4jr6SDK6AFV
x9cDMwVS1hewGWNAfQPOq6KhAod4o2KaJLRJatZnActgkBZ4Ju0oExlKA2+8
9iqqXhpK8yoPpHn5eNhLDLWIRnjGhG1jpSo+mw05PZmgawa7rCDG1NH2OlfZ
cJXi2YZvMBBTUWkmdNdgmgLHmS0D+TMXzKfpD6ri6ZNU8bzHVWYeiMJZd6od
82/lzR/D/OIVSwi/UJSQslt6E2LlhGic2GCRnyIlJ6H/vLOBV36A6ITfKWQb
EMIO4yDbnHj0ltH9j946RhtaaGaRkRVgnD8P52RFOSdrwIAkeRgpVC/pwQKR
KQ5E1vz6Z9b8GjlgZdD4wPaQzlynAi8qUq23H5YtY7fu5sQL7veJ07jSdrLT
CJ7m1C/TnPr9sUE4MuiNl2PJFpPyTcrth6ZmewwXSMgmDOlkFshJ+io2u7IG
qiIIaEMzn8jh7GAnDaaOsLNt7z4ea4zdFysWqBqcBbhiNvdDLZsJEvJxIpDi
mdcFN8sVbeIN1L3fYZzwfLBC5bgmwkKed+OwUN+nPswslEe/R2nVc+KRm0b3
P3LTmKiB9hfgouwoFxETpZCJkJV8BZQOhVDz4lrHr4kYQgQ1nVRS9fnAtI8s
7T40OWFFCWS7Ww/jhA+aaiP7wjMTvX4KNU4/0hkxjjtKCAc5wbm3cSvqlyND
nFolP5RQ/uCGNeNh/KFlr8MNZAHWjHJldDZbwq5esXYlZJQyYRRsHMTOFtQy
a5aomuVLOLOJTYSLi0Dr3Ev1eJ+3jGLC/Hfbc4Z57nMZJW+8o1fGCh9oXWNN
s+R4lOaTAvp9Tv/kG8acePiG0VFT7b+AX/4yfv6iyUlhW22sjRmwyOxvE3dp
jg+Acrcm15POtK4BxO+o2oVP+QayCTCGKtjx/73KU7ZoCtSrMmHr5chYulYn
Q6/750Jdm7oXJzqKK7Bjms3P55uMv/vRyEgp+WxW9HOhhrBUuHtPBhXv28+b
QWAH5vo1rD8w0U+zCUGQLJlutqP/e1EEbnWqsINXXSTscI+vI6Iz8MZrHeHU
KUaqi7hO8ftXMz8MZwPM8oM2x6wuea/yRjpaTefEfpEvahb/VMK/WdHwb+4Q
I7/jErkiPv8PIzjurEY9gY44YyNnOI7ivmlv0mQ03Lo8Oh0NJ0XhZLS3cTIa
HD09MSk84t00s1nmcJnIKTFI+pjHlE2D7kwgd4s2Pw5njw5nkEg3K20RsZ7L
L7FMG0sUcIuIRVNU8XO3BnnhHqsajA8h0Vj+Q9sCFclRqMncqXVh3Q8kTWQ9
IkDwuX8dBD+IMsjyzCgd8kWF8LApCGQr6tykDB4R/RWJ89GcsmsxK9BW0JOd
9DaUeh4gEj668LjtxFH4LFA8z6kbGduVHmfU/fEkMMJLPB7txT7HwW2NUHXa
ZT3fE4h+NC95MtoQP8a57mjDoKc8+G4MoizZVYAEQRWHMkr2cpEgVnxhbQ72
Cm7d4BH+3xmSlYpyr9ZLxpT+1HJHUcTE8Sh8ZIDCC/46KHzwOG52KI7L9k5u
oMxnxIAx3Y8lUvqYmKyjwcmt/r620W2/kdpXzlY1J4Gc9ShGIXMzDFAPAgQq
f+uknT+XUGQRLZgOjbCIzQ4cgEGiH813P2pSH4aXIjVCiSqi2RmUN4LiEO62
DbhPEw76wUweTgKm3ixggHXLAXtPUDMe76LkcoBXk+ZzgOcmhDjgrAAHnPXn
5gAgJsrr/WVyeyEmGCRMm02skOXVf2u/ecyAkdqxidNf4zMYdWqszjF39O7j
ZiN3QPKGDarv61+Mz2A8ySP9kA/+gGwCx5snrKkT5QOvzTe2g4iZJRCqv4gO
uPYqMgesaYrzW2wUoFuzMbRCO72cQ6IaqL+unLuUaECq07q2eCq3rn3O8oIp
1LgvwAR3e/zhJQNDwaJRAf445z3IH7FIrG5/mPsgl7FLGsNtthLOCFr+fnjW
psGX6leJRaJZfi82VTp9INE5SJ6IaaZhNidMLy1hTbJpq+r/0IdU3yQqxRbW
ORGfiHn6uKo5Ed18J5QhzHIZGdsndV/9gIVSfiQ1qcrDofJQV98gdVI72lrl
smGJdX4RtnOrsdD6RLebOr4ruBN0n1RBb2Z2Kl46fUBW8ur5hJV4MMPg8aTR
lpX6Jl/Hptf5/52s9K7CsdajSFvtkjtQOBZQFS8hGZnU3hqpDTzPsbckoihj
P86tqWzw4zONEomMhn6qmwJzZEtZ72zbo1rmLFJnzjpHtez8jZ7APNIbSfrH
F8H4Au55C443jg1YKvInTrkcsFIkJ4lNE3N+yeVYlg/84pJYD3ao/EVfQ/Yb
bj9ZK02zmn+28MaBa1fQVk6fDbAP/aZRbz7ThIJOHtOcY5mme/J17Jt84D2o
f/4UN5wqwG0k1rHHlvJxnmEW5hE3hRHjmFFO+VVts7FTsiOBykYdqMQK1g/S
fuQ60lOX4LOgrUbzl/eqlsencZ8G8AyP8IXrznTDcZhHxL4DPPM2/D0N/HOs
JyCWQ7MILeUPcYue5JKs5t8FeDR5fkRiBVjgqwYtRWklgOc6QT/3MswY4RyC
OuQebHtwNjuRNtLiBQ+qvw0whrOhkLHj7vT4yMsbhvycMQE+uvi9x0cpZKGh
1KMvMLGsgIejCxmZr0xAK9v4OPmki9LYMG0sOEoS5ifpowJ31ustyhm/nHYH
SHKwP5IXaMQdu9G//mCsACRq3NHw3nJWVcJ2LT8vYpbbvhJYDD7/R7j2j11g
2AHbvQPH2708gfmV3rjzYdPqaXdJsp582/weLRNhWsbZR7HhPEOpG/vPFoAV
xL5toIKWhNEf7I7h7Zu4UtIb8bNJGiqB7eY/rjcG9hMpEwK86PJdYuT43AC3
XfLe47Y/a/B4gG7ydFL8OJd1Fs2rQK4iKd86AGPFqzykOCQ6DNK1/coOBZmr
/9vXyhzlucBIjf4s5bd6eDL2670yS7kjYLjFR1fEZgf43n10P81ISZkbf4vV
eOXE9OVQrsqOWYmo9/Ul7vJq/YkpxpNzeQ8/2ijTkw5wLEL3tNP+d0tU8XPT
1GcCDpHsXeil8gtdFZbtRSkUz6I0NS0uc50XYK5L/xqZK9KGMkni1jmhDhRk
qjw/C5kOMFTKMQLrdFyMGKqVNQDPIv+QR7iOP9BQvt+ndT2yAxVUwpT5/u9c
r86MPo+nzL/dbMdXnwbl9EY3zyN/ocuOr/b3HiuI13u1KW9vJvcaXn+6prY5
WqPzp9SaFSRxoj9exLM9B7km8j3u1JnEejZEUj23saBP5fb8YxnAykWqeMZU
pfnKK/CaYHnNxPI8vsrRVqO7UQi+1oOqlFNd+b4Aa13x18VaumLMG0IQaHLJ
DigtPYMrMQROk4xVFk417r/sCsUjxXF8bZ2eD3+u9rs0dcbqpqImoM6KRIfE
O2PF4XtBb6kR/XdOUmfOOR847XLgMLjXW3CPN+Fer3fxkPiTXTJavMPEDs1g
glBVS3QyTqiSrDXMkLYIJvDZODMMPM/Hv69VsHG+cXkTt8VzZ2XQPh8Si6AB
XnNV8XQw7T4d4JsHrN9kghTc6yhTHLM1S3mbCIg+KlJOiOKCANNc9R5kmkiI
XCoso6rIS6GmXVXkBMQT86eR6uQsZBr0mq7ieWSNNG+qvgPeqKem7zorKvHQ
Nf9Athf5VVp+MQoxljuH30xur+RQH6ioluXPqzPfv12d/rLsrLB5IagjIJ/X
4F79cLzSye017ZKmkgqWoezbaAo0/dlCoSJly4JZHu0HisWET2O3dbuB3duG
xhB57IR6RQ+uciaabdc8sor6YopnTlXjpkxW4wJsMtGabcY2u8NlE+MwuftO
eezxfsseLQ9fy/Uzn3kPssefN8NqeSWFKibtlyVzRY1mHV/bUOoIfaLzVMvC
XwEmwXpqwvnKyDwfx40PkIFI9SD31LbxEC6jcjTRJBsl5rPuhHw07g7wvgeo
flpW/UadubZQnZz3C+ae3wD3vAb3eRWOl+E42s57H7RJaEvUWHQ7zoR65Swx
43ArWm3GZcul1QMxXrwQLfKxmoYGb3JOtWak8N1Ck3M8XmuWHpnoflJbgYfE
PsM+mRmP05aIVzEDeD0xE31GSeChUOlllIdqHr42S/ORuvo9yEPhLOxARclO
zggzsAMUJaconuBnk87yc0gqhxyfTpzSdARwiDNykHtwmnUTDrJu7GT1oz6a
qXP4p5rDDvTa8E1XvNnE3V3CzDKsZf7BvzROrF71zSimmfQn5880O0yY3SWO
w7264MCxquhPI+/o7Qdi+6pGElpeJdq7q8fRn43teeve0qmidnSudmW8uT7O
rQw3NQmrSAumO74MWWUtsMriWcAqj6lxRZPVJwOs8mOrbkzd2u0OqyQG3D4Q
YJAv/BXmVjm5qkuThUuG1vQSSrTyILV8HBbff+UnVab7GBDfC0B8R5lDWg8L
h/RQSLib5vAA4dd3yoH7c9ThJjs7OjpZ5zSRCdfahdSKm/E0Cm165TFN1p1B
C01GEXEIb2T/Q1Np24b+2fNok6T+q8CbOQmXHoOjp9mO/I/szqEdmaBuiHNp
Uj1cQn1OQYD3As1mpr7NlvHYreyjHxttv9hVgc3K9O/rgWzk9pdIKcIG7mVd
+KzKPP2ouuaJx9QnAmbYg9ZcM/xzm6dWvGBbKCl0YYBrxr9XuSY7yjV2vukQ
Gl6yBkizjiKGGY7ZINwjo+9HsIbek0CLx5ljOpljapr/XTgGD5yij2yThWxD
TCMHaRnwhpAxmpA8u2Tnqi5+3eiSq2O8VZmaoLNant+q3nnwETLA9KYYLSvn
q8zhpvDGJsYAa9IRp4TOFH9zjECdzKDVOPaSQa8JMKVXNRdTIu0RMaKXFdi1
Wi+nmV0cnOmPGR69jbjRO+tl12rgpWemqGKcg3FlMjN5laRxZhqwkvSDAWb6
2n8nM+WGmMkMSEoPMcmatqORwr0xdgC1GkZOy6/BtTzyMhArsFDvCWAhYKOu
F4FogY3acWdfHPDbegTv53CT5ahcUknN3Xy04h4zPfwXWAg/Q6mLRvGBxH6j
Oa1pIX1gpYbycvXGr+aqd+6fKE1PuS1op3c528p0CAfV0i5SZsOC3MTcI6dO
mmjTuXhBQ7yXeICCnFBeR1/mbYLkD8YzpdNpd0BSvGCozbMC86RQXYsDl+ma
kjgpOoAW+5KWA+pnqsyzzElXMBd4PTgPBbjlhx4jDdqffHGAkb71XtVKg9hy
/7nkaS5x1SgSMy++Cj73KyrTB5x15CVRUMBdXaigkLvgaNccxlyWae1TNfRX
MxtQamsvO0Z4tAqfNXWxWqrrIH5CZhKOkg0fwJDrKdmlTm1ept54fKI6/W0O
qfVfcRncBByfuurIhg91/oYPgRwkV+oEtIsTHcDZ8H7+N8BjTjg9UDA0wHwM
O76JdQ+9xlD1QDVGSV9lCn8ClVbIm2fHmM3sVl0t1XR6e9xdPMAMTUB0l2Y+
poqnTVSXJzObV5QqzMY7lAxelDrWMtvpn9x4PjHbd/8amS2cTA3NKs+h4PVI
NPVOf+Zv1Y7/28/c9UKAu0h3IYdpLsM54+306yh8Q3sfUgvFGkCLtUq8obGb
vSdiJySA6ja07FqJm5rZLTpYrY7t3qRObVyiTq2YpY4tm6/6vv893vuRNhqr
5O1VhrJ9ypCKTG3pZ6z2LW5+DV4v516TkB4dwuimRAGROPGmicY9pZBzZDPi
gzLtac8ebqJGc28RmHszpwAFTlDjphSqwvmPq+LZ94PiulmNm3GD+gjyAcUS
aPsWqkv1+WbQutQPWb4585MbLyC+ueavi2/eXab0LOSfvvHjVN/td7Nddwz5
Bo4XRDMh35DNJ7xD7hPzD9wIuCeFSgq+AQ3BTj74FW5DdZR9q6Ze4R9QSXVA
ALVkclW3Y3S4jYYWARUcAmqpkKq5A4dU957tquFfd/LWmthCWXaQJ79jTFvH
5SgG0SRC+j+zo31OXC94dTjelMqEOji32jXUvPBuynfaI5c4um6AIj1hJuXN
s8FBUAcraS+nmn/bwzbfqsUgNUENLZyuMsvh7/LZwF5Pqcy8SWZv70sMOwn3
eIWqtziM5cbvvNkCHw6w0/XvVXZKu0nUwbOoXIqaS078wpWsS7qOM++I3oHP
9NHsbZeHhI9qOv8P3LgLR8CDF5VGRoIPIv+gaYfeUyPonHrgmdpOtJwwuQr8
AgwLDJOpAjxXNgm71EqStIK7jXH0BLWWVckGyRi+Zjbh4rts1xAaoOglMj1t
sOK4aFeqZ6plRS/Te8G6WZnYVQWJDB2twotqqtAkxGjcjx0uwygjeGKa7O8K
eqdmx/9SmQ1reY8o7GFHHYSDn2j79Cm0fTpzifLbIn5izxlt4/LLEFq4Lwlw
zs26jfVP5xx4VOCd/yotlJRbLUBtRI/bBLTe9gK7NujmEONol+gVCjjANYdf
wiUYBjphFBG8B6oojeG8FCmkHGSmmtY+q3WIgzDPWt2JhN9Bhc9ABFVtrHCQ
iw7WcW1O2SG8I/AR3Ee2FedgN3JPMwUkcsl9yjU52UDRmF8A0DZIUVyUnp3M
jNdQMdA1fozeqe4eFlqf3cuoPcJu8eFR0a8SA08KOiKbnFfIJuclssk5zvnA
RCoW7axfaXetB+TjrvXqwwHWEf7wYtw3q+hbA0bsPhJgndv+XKwDgJVB5n92
pfOAp3SG9/3DVarvBvieWqDiJvBFmoGqG4+wonF5hJybl4VNcjK9L1k2cdgl
GzkF3qZc0YsUPGD+6CH+yEb+wAJMQHQ1H4jbDhplAURwCBBfifYZsEJ5nS1l
0+xxqInZCRQT+UTZ0kxd2zoo3UpWJTtUyhYrpokmP4MFMvzZ0PC0WAqIfXxh
z+RbSllBfL4NbruBdinuZLB9J48/27iWizw3rZVCT6D5eXdRP/eHkkneq/X0
ST7Uzj1eOQWeHwuQfKEdqTnivUPvZ0W1Rd8XP6n6roWvPIRuAbrZILjrgDCr
ulVN/e8dVUD2lCH0LCbul4xRlUIqz0IqTyGRw7/ofGhDqq6bVUCcxLF2AOk8
P1MFiD4ESK8EAqgQWkcDi4ynVlIZ7LRkoQ2WR65/vqkwqI9WGIi4rA5MKgvV
wNSGa2DceQVeLeegd3NH1tSJ3xChfTYFs2VkDQYl0L9Cf2v3bp44vnU7F1/q
7aSWzwRavhNo+RoZwuf71BIM9uovb1KuUTRo6OrSAC3f899Gy8OSsi2kckpB
6pWjZEQ3sbobvwHJeMVGyr270jlz2FgyeTW9/5cp17jVbliK7JnjiBqdpGy2
pgzcAoT1cKLdHCbYNjlaVc1BjD1iZArd63TNb+Ht6g465TjbWZpu20zmH/P+
NY2SyKzXVkGripV9eWUm1nqQj9X8NprO840Tr2glkEH3PsZ0m0Daxheplh3/
yh3TA+eD46a/e7ZzFyaK4RVzVPH8CUGSlVZLz7m90SVZbzNXPQofqTs3QL0f
Z+pFqjWB1wmGelNIvPCA/yWkW4CkS2S6Bxi7FCB1AAVbO4vaCoDmcoDOktUU
1XRFa5qJ8yUiUjjXS+Y3Emm3mN74t+sEvtd13FjejqhFIkUaranBcXdApsOE
YoUc6ajF1EQXxYRS+A92snQKxXJ4CMtUTIwon2q7GiOpd50vlJQ7pzfyokUf
tuyJShN9sg1WRwVKSIJ1hFHqNrVWJg3hto1oL8C0Y8tsJMxt799rG4dxY+KV
81ThwolKXRyQm06bvTnn06zerkG3huBf/HiIZi8L0OyDPs3y/Pr8vwDBgqH7
d5ervu8AN+wEJt4D9tQ+YOgydMvamGRXbFWZxeiGb6ZoZBpJk6lymDECelwx
ytSJf3ccOamYRsFqhisxttLYSzSKBEZEVwW4JElKRIe/iWSNjSCmMdF0HR9I
sETP6F1SnEZiNUL7ZFaQ+ZxN0ncYETsmD7CqpFXy3k0u/XLOO4XCOQdpOOX0
dyQp+cAwr1DpbE2rH/AcdGZR4LMu8cdKrbwiEPZxcTAU+oNYBYX9uWXSFq93
V165QI2bX2io28seC3V75YI3eEaEpm56O+QDXh4g6cn/WZIenkTSfVdfpvq+
fR3wbiVT8e4qUEF1cNn+RhRJq8ExWAzO8ILlQMQbUMqeRCF7Eqmqx4YEUfGf
wK8R4qX3DjMBk9eHSWDy14B4gHaJcg91MtGmMpXt/B/ZBUyCRI/1VAVYT9YJ
WiUUi++18UWhWbaPc8TnwyA9COYdnUeUyS2bnHKnlwhD6ZyNdJsWW9e1iN1t
gN0aJad4KBTqC5YyOGSp640C20nFvsb5CjdYP1gZVHRMCtXBgsyurpKtSPax
ibFNdn5eMROMg6vVRckE7Xl4PkEPGtS4IkDQjwYIOoX0DIgenJrPRmqm79gM
/LkVnmhbBVPwLqDgEpTD8LRrwJBaDE84H/zYuQtUZtVqE1XIQppNCcmS6Som
rLYSkHR15BvrGJB0kSiriGRJsgK5kiWCVgmK+wqKCVdSgQy+hxSOchcuTSHh
AlaoqEiKi5p6rfgVMs4jaT2CpTVTP1E9ftzN5lJ5n85IMSEjAQspIxW3sVTW
BX+tbCdTdWyT2L8DhLm9MoFBZ/6E6hESLhm4ICHbo2f/kvjwEmy1w85voukD
QNMlMoVuA0fslj9LidUPBmhaJs15Me7rPZr2LOoQTV8ZoOnHE2n6vChNt9zw
JabfTQeEhoWOt8OxE2h5N9DyOniipWA3zFulMnMWg/c2Czh1uc1i9oi7lYVC
FsSKS7toAfcJ/WJUQsQtilraJlITbbnYKeXkUMMZgDe+V9lORgWJ6joxFJCG
U1Szk238OsdoRsHWSZjyr6HPtkYLErQAZ6t5R2u3m1MdQbIZe4qEgnd0/57t
ZpeKHdvZRrbf5cYz77pCoDU5VwOfpeFFgT1xZG0J80BQetfzrmkHZYAVNfPo
plGkZKDSCy1tmojaowEZfB2T8iQruQcMWnwyQMpP6VHqEm9+1OwDNQoJuu8z
H1N937wGlAc4ABthyZvh2HKAyXgbHNvh2AhOwUpQMgvBepgDjzELRPCzz1LY
FdCMftdwTjxKMUuXJCGRvHuFjPvgOApkfPSkYhuhgkSdplo44FUZlmcdwJEC
SMU5mYPtFNUgmif67SGjAYQwkW5jrxW61ezrwXtgd+Q64rc+RL9HlEf39dZZ
dLOcw0kmo5GBYYlAwSiHKjpYRGubmWeje71hoWR5ZP+XdzebJinXmFBooOnX
8lZkDodeG64LrY86LhvTjc/Y1LlJUpCLkIanqA8kk7DnEPok7L0VIuGrfBKm
V9P1cPRrVf/5o1TfN/4JuAnsnvVgzW/EYz+iHQgXILHtIJPuOuC8ZcB582DV
s5YBuc5TmWemc5oaa62wPCSb0t3ZhmRREvfCcZhSen0n0LQ7eoIoY0cF0ihA
DCg0sx8PwPC+Rg5olGI0fn8T0y9IzXIJcHiUy0ZATe3vRcq6xjN4R1W/87y+
KjZQmJqRoLQFEiXmw9w5EBLiZEkTNSMndJowBxkcaHig9EYvkKxqbVFba5pt
kJQOHTvmdKOY1NGUdkLmPGk/wDAHWHPauyZeCeBOvwjNN20V04K6+LWpvIuH
/m9cq2rWAVnMfVqNmzpFqfcHjIUpfM5Lkl8bo+YBC7nGJVIzb9C3Bqh0rRzr
9iK61+9D3bKhlAUxUTLYDqtg2Yth2bPB7p2xBCgZ7IeiqZz7QneMWq74rxQ9
nU3pNYzd9sDRe4yoOtMHx9HjbIaWCRUjBWOsYy8cJXXkMeL/KTypzrFE3sgf
x8tQYIudHBPPSNhVXRzdq4zY1OQdkrmNklJI2pjHTNK6er/Jke3wsRybIrHc
UKc5otu3rskskU6zWgk9O1Z1AVvVmpg7hJg72UekvjMn/+3J5WhSuj0YYvYT
2a1x8ow02+dJQ1d15Cu8j7cpfzwSbke8nVMi6PitArKYPU2NK5qiLghYEo9Z
49mc+4FDzInFU58KkPA/yzn4TP/YjxAZA27gdwopOYUkCw+/aT9bEiiKkYCX
gzheACb9TLAgngYLouhpcAQfhY+DNgZCa+/joiP8S7Tcx3kHbCnsBlruheMw
0HEfHEfxfzi/v5GlsKZdDDHvrsbFwH+A7ZJaPu/QtRD22ZQ1IWJuZttZE3O1
EDMQcA2e17Y1SnX9uqKNDW8gCzSvtcR2zWWUyNrMEDpG15+cI0P2MXM8TXSM
QrqWTZF2pPw2nSlBM8PQbCdnS9CORvoFeubYR64TsxtC1jk/YShEc7sd4KoT
HsMCg1O8zzVz56HulNonnpzO22Hp0rzpRKTqfVa8mhoLoVLPnXOpdAghik8H
6HUan0Ox3Pf17zO9pg29gnJbW8KWxGY0gkFNrNrJ1sPiTaAiwHZ/BtZdNBvI
FWsT5wiuRpOsaTtiDyJZIN0uOLqBPHvhOAKk2gfne+E42MxkWMJkmtlVRYG6
FP6TxjNMtyM8ukXZbIRvq8n0eQK2XFvP8Ft8QDpHdnSanMFhbExHncFeJ7HX
I1FjIGd2APN9Su3leiaiarE10M7INgYzFaNjTKCdoxn1TKYpNJeRtLV9Qb5p
tW7FGHQ/H3c3Cel59SoydBVdlDo9gndiZzii+4Czo7sYBJmV4JnPK1LFTz6s
1PkB6vyZJUFz7pp3R52fCVCneGhYRtEy+Smmziz6fTYbBkCcG4AoUZ4igWIw
bAVI/iWw7AXr2SiYvkhlnpqpMk+AUTBnljS49QB8wEsHiLQD2jqwaAeObiDE
HiDQI/D/YTjfc5jjqZjz2FXNkeNtlRyHw78Yi9tOJWkeqYJc2lNrJStKYbSL
y1vFtcsiQkWCFSMjhf9kaSJttm4fO3tZnjVRh0EEIDic4uNYyjq47FjJktHz
qFXkb03jv3ulFzUYMMkySRH28fI5A9hhfbw2aVxCc7hOTOEsW3WXR1GKhN13
opv0RNtK/aE9o8KfabX9Ozi17WC5s/26kOryhYDnp1TxtMlKnRewU4VUdazX
JdWHAm+Fph78TYBUn+RzxnZFIs2m3yNJhoL1ynK0TDWsgGWu3sVydBHI0fnr
mFSfBkPlKSDRJ56E188AKgDW6nyy2RDy7SBZOgFnXUiaSKLwuhcw0w0Y6ejm
sPDOSiZNDLNtwaOc/+LrrRUDkS7IehS8SLmU32u2eh3JESm4VGwKfH8flliV
Nrru3TBjMJDm72SL141CoHytlFQIXFTJST0i2yzOkVTRvyaq3E3y1zN8JR6h
S+JypDaolvMhZCS0SgyuSWJv2tC1HUFpoVe0dJu0U+TUBHmzDPK8XUgT6yZG
hT+iW86woaiKSdZ1tzasoWFQmVlTmWTPNSbnE+I1uaU6/xQj1AFDBp8NEOrU
gIWaQ7/PIkIFZ4udLJCnm0rZAcMI15ItKrMQjJV5SKyrWPFPm8NytbQM0Ymq
7CwKYLYjRQIiuuDoBkT0AGC6ATCdHTz2q7yeKRGdOAwMbz5AQWK4B/wH1gOe
G4RyyUJAYkUDF+WoDkE4TlsK5S/cNG7jpl3njWkYkE22rtgPOgqhbQkkaRTD
FW0sxdNMwzW//R2/V2mS08NIAKMDFjV2Iwk9tnmHGblMFsRhJuFIL06kOGgY
mbyNAdfMTDdodizYhG2hLAEP0+3+gY816kRgPRNxlUPEu3dxzyRuoLlsPtAF
6OinJqlx2O5/jjVYDfkKSXuxhO97JD1o3OBzTL448Q+7lOnVEwEjNldImshZ
mwhgd6/fy7J3+TY2ExaC2zUXI2FA0jOWAUnPVZnHH6OqD/S/yDpr7zHkjPm0
HoRod6MdCdHWzHNX0KWD79gB35HG0FsKQ8cpjB3DQigJoo8IfW/TaelqJlQy
ajUd1+GXAgmL07bHOeC1vDdCEzgLZxbQJiJRwfK45rc+McNjHKRERIU4efo4
JM5eHctfCgxHCJgL3bhsqCDu2vU6ZNzN3CC1Q2xcUIUm0rGkQNDMapXUh57W
4aQ+nLaYIc7KaHZTEucmVmloCq8HCVIne2wYCse5fRji3cpdJsvBM587DUgE
KRwodHQyhXtk7FK4G0zw6PrqAF0/HjB/WVSPMaLa2BWuuEYfbRvHxTCsMBfY
c9ZKENlC349NVn233sE03cl0zWRdkOlGSV3H8xo6ACZtcDQ1MesgC+FXoXZY
X4qMgSG5tAk44zmH5PMNySOpowhH4wTFNpKxOHsmHoE29m45drED6Dp+ucbx
26udPkvbkvBLm4jaQSoELifrtFzC02JXs0mda+IVOlinA3VcjIFhh5waMo4l
cFer8yA6g50VDdGxlZLjZ09smI7CzZT+UyNran/HJXY6iWLIv0eSJ7ryqMNU
HtkkinCABNqSBl74Sbnz4smTyDXENdzmy3IeO9Mw0SEjknZuZ2Nl+Ty1Y850
8KseIi5IMS2Pm3GrKpwhMeDhAcaYyue8mqHvuaI/23Mo1QCDyP8uwCo/C5jf
OeIvuqwCtJtCXgGhh5pgjeYWiWig0zgHHnLmSmPg9F/wftV/xZUs/dPEJmMy
3QDM7mpmlU4gxnYAXHMTj+nWnEisso+/Fr9+LR6wlDUl/Bdf43lgnxTxTr7J
NG7RiXJhmD1VwhzEFHCGzHZ4NG0M7TxkwyUp8kFHGONIIiQ7DmJomi0YL3J3
wOZvXGs+z3iiB9us94lsUNcj9R7wD3CuSTHanA0QHRryBcEseZsegOYEV+q6
vaTMcJuUsfHrHb8/4o/O0CVOps2fm3113TRFoaUmRJtITb7hHkqmJ3Yjo0VF
E2vsZuKVVXZ+BPLH+tU0/TgzZ6pqmD5RFc8DR24xaIz5k0EAF6ri+Tdp3vAU
xFRrzpvyI483cnT0xB0mjrySG2CPvw+wxxRrIRmjny2kc2KaRFtK+D+eXy1B
laXgACzaaL1VDFbPWE4Blv73X6j6r7xS88fITDcAphtoshtzikCD7UCDrXA0
NfK9iUf2Wx5Zx7zBHPtRj0U2cBrTKJLtWpFostc+AfsINZv/bWC/YafrO+jw
jPgPEXbg+AynM4OOAwVugNUkvEPspauidNYnkNIUZ4GrqLQ9Jk4E+xAFxvzS
nKPDi8YU61Wsn7qUKKThyG011V3eNTt+L62WzbrB3zoUZIOlNOe0Ced02Bru
KOdog8yJpOvGg6T0ukR1vFZEnB5RDtjZV8ptiOg9rAbTZPUiILTZ3MG77Fkw
zcEMn3MXFTjpMIzHNj8XM8rdg+m7LttkReeI5wfY5fMBdnk00aHI5mCOOBXC
LpJi/yCzTIk4GK7PvJZZBp0MZBtQLf3vv0j13Q5GWHcPR3C6gca7DzLbdAFt
dgBttgHrNGPyptyyDFlflmVAa7CuW6tZeL+tVNlWDkvbdhDJbKtk/7ewu51C
4yxF7vaIoLttVE+1jbWDS1IjGX64tpRKZ938KJho7I2cHfNGSpt8b0SH6YFc
a6p8zsD3uUor33NMTFDJSfY3m/RQVjTJnyeuSUJtQMzTru10Wxo4Xj/cM9Ia
xVBr7nLSS7rKpc2OQ9MjkxJylrbxwJarmHZd3elOEU6HT3A60eZNPDt8zRLe
mXw1/F0B2mYxuAazbzM84kWFnrRml/G4v8M88qD/cXeQ+Hjl9C5+McAgP7Xm
VsvkaWTTiPD+iNUnPpMwUYrsx/NrJfnpeioYXEJvZY5lljOjxqiWJUvZ2+6C
67rhHt1AoV1AnR2Y5Yf/Wyt5fM9mR6esZ/tqGC1ruLUAo0vSPnkZ217IP+TD
rC+NOPBl1nnXHKJryYlLJHJaWi/ejc661iJ1Gk9mZKInU+7YWg4vsLHW6pZ/
jbTpVp+XTMRVU7r0UugSLgqw5jicof0Xz0Bz1EUdh1qRLnWslXslqP5cyr9c
74UMM66UccaZFcT6jEMpV2EEv4H3UC1PZdqHu4jKrCH0QzCzj4lTLINdBZpj
0WOq+LlbNAV7MfwnrfIwjOEzwaBhp38QjTD5upGGCR6h37zpz9oSc2SH3A60
8YHq1EWG7sijLlWeG7JU3BDUGeiKEDusJXZoKeSJDC2/fAZMKvh8J1zXCdd3
wH06gCTbgPxbgSybKpnNNjlsAEvJFyVGq/JXFlFjH7BW2T7+bMBjoWvXl1rz
zNT4RurUNWfA35pdNdZsiycg2G/Jtbmzer+0hrO2tjYSE2joqGQZnyVFSbPh
Xs2CW2WmiyJrXYUTzptR1xGHt0w9ja6lMemFHsMfuW6bcrSgrFkXknUzu8hs
Jd2hnGdqbrTHQjaXTfKm3R5gnOOA4/5KAd67gQy2AclsWs9dabqnHQ2phQ+q
wrk3m0yrWxnu6ATjin/bYwcv5xBihy8xO+DW5IYdJjtGE9YhArXA0tFEySIK
ErdcigtKcPiQS4QbSm0gy6iJqAuylYO2izSPbGB3BHik5c7JxB99P/wO8AN8
vgOu64B7tAOg2oAwm4EwG4Ew96Afsd+6N7CSYXZNw2KM4a3H2l3M5ecHeSPq
sogrX7OnRgobJIesk3QDJufAGNgl7r/26PfplEer7cHT9WryProrjWykcXYj
x5hfmjvIUaHWTuo80skOSXIYk4tL6TmxcUgqejRXEHU7lWUyDYmjwnleIZr2
YVq1YulU0ZbntNvyrHjYeZYpOKtutvvqpjQzYJsmbuGJAx5khiMm1nZLUzwy
BDHDJDVu9q16MoPHDE/Zc8ZA+keHGRKrv8YHWOAnrBEMC6xjoiBdoD4W5QLP
UpLgFJeGlVlLBs+vlTpHZAG0lqJsMJ9VRcvjz/GGcFeAh98O17TDtW1wn1ag
wyagw/pyVfNbpDukTZHxcO/hRMr5McMttpS9qMjZmlojJG+WLSWZ5J1XONm9
A/QeexrnDJrYI+e8mrXGXvY4vMSe42mIq5F2XQ2H6oFQjFevM9Jduqc0h1TD
wfZY6VoWp/bgPyDfyjbqjyZ5DiRb0yCdSkLlnKx2xlVwwU8X20rAUToFqF13
CnaJp5GONE/nmebpVjGmdKu/hH6zbVXQMJp7hIMgSstAqOzj1mTsqKfWICCG
tUtV8dKpmt69QnShd6+OzKX3IVTqfDlA+ZOc+Os6lpKYGdiLYnUvy1YqK1Mf
MmTmZS/EN9jkCNk14h+gYYTONMZo0aFGX0EbSAs3qP5bJ/LmbED1LQuKAHhw
v2a4VyOQXh0c1XBs389ULwYXyNS4jbaxVAygtMt4IujTNb/ZHy3syLOFHSLs
ycEWf4Lzf6X4LRTWldCuYYbh8SxgBUeoTBZQGECIPuhDOKltk/VDuteF9tIS
pf0IqoHL5VKkcor3YlQYxTq7v43dmnCrO01tBt2Ayu6JdZDOrWFUH8hxi1Fk
XAaic9QH7ewzeKVENsORZVMcw2j8MYp29Opw1ChukIk1k7u28nR5JPFFD+v8
gEfi0wJ0/C2PxL2Ph0j8KwESf8gh8fVsAXNVegopnohdKMqR82xVXMwyNWDd
rNdJgT1s5ax0xbwQO4p5/AvE33/7Q+rMF77JnsB8IPYmuE89HLVwz6oyHlaw
Db+jlMs1sd54RES+x9bhRJNGOG6CpwPKjDri54X7hVyBCKkLrecSjW+Pp/+k
JBmTfVmZnVU2OuuXfQ7zfGZt+gBN11Q4chxkfQ73SZWhiVBGJgIWlgp9myz0
oXbrZFN9hzDJIczSIZEXaD+ADmO+HHGm1jndJDk2cZFP30EzBHodf7hTub3Y
YvdLrT0sHG16rA3CkrbyA9wbt0s2i1uzTI1bPgNAaCnXELUQujeHWghddvTx
YkGhUravBgj9x44h/60f6CaiDZzxLY0Tv8h3KnMHo36NJrMw+WhSMyRPls1O
rshAywbJHmU9sgDI/X4w7E9fd4s6fdnHVf9lHwWIwX2q4b6H9vPUgu1wbEWS
3sckLyylrZp1UUq21oyh+uFS96xjuxtLtTN8vrfsdSV26YM5xaZrsJwlux6e
QQludoLhG4En4He4Io8d4jybyHNMfirLY8OIkxBpfHtHebNOTJDhDxoEyKxU
dEkZjoaDD1S28RCXSsfSRz6qJBVQQfV5ZKJUikvAPbVVFDSq1s6wI/f1wAKH
KcTM4rwEflmtk89wg0ymzVsn8yQvkZa8RJ0UiJAbIEUaxCd6txHpv1uzRI1b
vVjlBGT/P5Mdj/6szxyDdtx9PcAcE7lHiZjj29caA5eYJFszyT5rBDmsESkE
3e+bPA49MmtY8yeFfKBGk2JAawhPr9qtztxwt+p/epY6/XHhjCq4TSUc5ZiO
hFttg79b9sU4o8DRB0LtuJoatEFM1MhdflqbQKXWBOIy7AKrVPYFlJv/WGI2
FcRYZ73jL2OXIqX3mCUwf1EBbFhjPIaBfeZYek+PVUIPAmfWaD9Z0nriNexF
8wqdinwarLAX5zHBxWU4uapJtZT9ljlHIrRwwUHKUXQwv4DWrOz0w02iM2p0
Z0CoCzE3kKHwEuS91t+oc4unODkx0iQnJDGxA9NIVPXfqOym1ru5RxVLo0mX
zFfZTOpevUVRQL18I8YtA4ZIvyHVSsApyDH06gH6zdsDUoL2oMlAIdekjZVs
dUlaslohSyUS2hfrKoddhd0ec6BqYbY7q2XWr1X/vY+qM9ffpU5f/0M2np6d
BvABGiyBYzvyyl6fVzawuDfpAzftF1ySryJMVs5VhqXmMg4GZ0UZP8+9yvGs
EWQAujQ6GCl8pc4ydbNJNYXRJJ6pKzTJu2xTzL3XaRDLwoQG2F6HqOiqiqeM
IDPgX1QhZU26OeEA9VUdAIora6ODX6mzkTN4bIj2HmxqYkfnfwg7RNITesxT
VadMdMqynOE3QDrz9qQBsoNG1LfbmWWmK72HRypg/g0rmyqkdRvr+nTHwCpQ
HfNnqKxktvBo32WLxHK+bwaY4X76nY8RJGIIXa+/XYcCyyUrQHYzcEY6YHRx
0d0IQ1BuKiGBFrWlJSnsEScXLlLvTJgEjsQ3OGT6g++znNgJn9tewrywVXhh
E/OC8EEW3dPJ7LGVlOPXBlojLz/APa66SagDyXNy7ZEiR6T/A/K1+ax5y9jY
GtgFGeEXVOmsdp1lgJJ4+xkaY5W4fl1goo9dOL3kEE8w2Qn33XNINWQa2cyi
hh5qfC8lD7sUo7PonlChYjm1Rh4UkysyvSGWsqsiO0x3RqR1wXiXn+QDrjCt
7o0eX3RiWwKZX04+gnIYOmrbzWkGHAeGWTb0H01rAta8zleFRbj/a4A5pltb
y5z7uqczkkJJJoj6rQCb3MdsQhbWP90oRnOV096i2eWANtLTRAeb9mtXRSsV
CuRIu60rszcF5LahurPYKdmpjm38F/XG3BnqnY99mHdd+sglHGHeuZvZZDN2
oMFrnB6Gmmf1LiX3GBGtORxwCb55dHbN6j1+mHhdScJ9nJrc2GNke6rHYR6A
1wUhZTpoho+yGQclxCt5b+CXGs0zu6sM34jlBp/k8pMRNC+Fxv+IiYcjgDAL
s7WM4sWnqoGBDjQoG9eiWquSRjR796LJ1mqUDCX+DrQpMwJF576pWv0wM5Np
i7PV7lxwNZLzHh1+IiPSaU9d1pFxmbnCTaG5Ve16nn0Xx2tx6DbGZ3GnB90j
gTnrJXNU8bSfKi6aJd3xtPXTTenf0HjIuPD/GOChe+l3AVWOT3/Ohls0LxGO
hI8kaMnNN/nEUHkNazY5hXqlCTTGrELx2a3q2LqV6tSv56o3HrpTvfPhi1jF
rQXLc8lG8OU3c5M7ejDYQYzaKMQqsVqRMInLtcOHdK2jkpLUkVMLUoNaOPJ1
WfK0nt+yjzWNNs+2CmfsEs7QZYkirdhsSyH9AwlijHhLmT2IK2QewNrdqvv5
9epUQ6M61dyiGkp10hCDYbtqqSoezTXUNqxfaAiJZopyhzGQAep72fLyeqKx
7O8gbevjZfoi1YtuLYmhcKucdoAOYRVzLn/ccWP0JTThu5e9e6wwxMRFWYQx
0ARbNlcVT+fOTJN7fkbMKjcX/TVmjYk+19CrLHuuSHsxWQF2+XaAXWh8tRpB
nysTNY6mAfqBJY76MXWmBw3rMGLziYNyE70CS7NnUXEgNtQhPyzdpE6t/5U6
9qv5qmHeItVy14+BX9bDeYdn8LPo1FieGR6T7UYtHLDWYALdu1pJX7pF6qCC
NSMFYXbZLwk+lztLZNiFStdsdNIlaQl/hJKG5PNXOJpduzVSirUJzWDymDaX
UhWWtnvhWItQ2a5ObVoNCqRGvVbboI5lqiSegPdAFKHVgGikPr+9GBjeRzXf
GADQlVcHpfGvWmp1HUbBKJsUlqRNtpCLUCqoR7qS0+h0LXJLqwzr0KpDqkk6
pKZEqxyeV4s9d7oCq5fVDo5gahXVg0EzHGxv8n37/Y6kpaBPZjyuTKPF/wyo
jK+6LDPMCwgrbrLQuUBdJYvnxN4br5xCwO8GOOcu+j2Sukk/cpnasaeCOWh/
PTuNmoOog+GQ4/MwJ6XErT3I/2WhnQBCBeVhzETR9HiWyYUv38KzA5dsUJnF
61RmIajYhauFg0CBLYP3V2wLcVBOEiuQdwHrcKNyET8mVNtIY+EOxNIpLgOF
6kq2lfuhcVvPm3DNAZY/ms3F7RGnMIuCFhskgLERc1Ib2XPbqbp/Ddp522/U
KXCAT1VVw99D6tjeMh4xvhb5GYPOu8nqQtVS0mhYphHXtK/JqeFts5tBUP6l
jQuxOBCdZQpNpNiEfB6KmAHw3fZa3DOFJuaKTqmSSbkqu0amkJqJM1yCWNst
1SqjiFtwT6LuY+z6kF7qkhRLK8+cPyjdSxjiwTIprJ1dNFN1T5n0iZ0TJtym
ucULA3vckqv9fq1U9KBucndyAm7/9yyLYL0svbqTfg8nf+b7N7IdVt4k0UhH
2ZRoVmGFk0JeAfjvtK4nGPXwO43GM1AwEo9b6OfRXI72YoyqQXUCaiWF3AFv
L9vAuCerbJsJnQ2B0Gt2VFrujPj52kKKchYSLJr8htj32n6PNF6VkkKxiM+U
IoGQtnxlE/LWGiuxdWbu5Zsx046gStPKbUTb5nrIs6LL1+MS1hPjoUYBfXxq
J/wtK1enMhXq2G9rVcNvgcy3Am42YoEliLPt1Ji7i2pQgHEye/hAt4WmKO3V
6fhmVibVPaaU10xTQJYqlfqWMmaZhv11ulGxTTp0uVwLvffDvBuXLmKk2dLc
NNKp5yZUdZl2LOIYUDE6T4+qqetF2bOi1waWZf9hMxO8DLC1B0CzFeTnmhWq
5emfX9z/4wd+MG7qZOWqGFM8+BWXabL/f9LeBMyuqkwUXfecU0MSAiEEEVCM
iCAgCooKjnHCoRWxbXFCrdZGQVFRW6WdugQBkSGByBhCBEwCiUkqCalKpaiZ
qjo1pwaTaqQprqSln92vyb333fb169udt/5prfXv8+9zCru+71TV2Weftdb+
52n9SxglVSeSp1fMcrHBLHgojmtEx+UHP+Pi6kGKvndNBOusABzjKaFtOPo1
qGIGHTFOHfBNEVxLT2RAeSJqN0WiXcwOiCQhgQWAFYRbgD3WbaH29utFjexM
QmmFSLmLTZKHSqiMfM+n3sUxH8LDbGVxDzaRKCRxRxo4cZl+B+wpr0XLjw1V
MKikLIvEdg+1pUuGJaLv0p/RYPTdIraCOhY8k56H09cuN7fuQXf47jXuUHu3
m+vxhAvnxU15Ehv05LbPk9RGyClB2xy/pB1YtOWNsSJwTQHcGG8U7gb08T4s
sK2AzsGmSns5SOMRsdkw6+n5xcudLvZ7xPcBBQOnE8FhXJNPU80KbrIqIo+8
OOUP2tT7JGkg0EbQBBu6sqbNTyFqNsrFuHCaCTAI2GG7PAS2bnX7b7v5Zc9/
42sf7bn2GuyXyPyh6gnfqbwWxTpWIuUjBl98Hn8vRw8FNMLugZgmS3mjQ2wv
8WBSG4w9Gf/dEvBIEb7tiQGoFFgEDBiRlGEznqbUQkyXK7YB9nhgB1rj5Qd3
0v9scUEis2QMVTKIPuWbHb2KGAt5qymGAjMvuw3uKYPznBYTc4UOc10xxrza
QKLA78aUmxDE27uVl1MwvtqAv+sVQ+0ZCPxf4v6VEm3b2EruPjAS+DEPeRtt
vTfpt+ziyDCEmcDh9rJ62P/tRwtoUx9MC9oHNNF2LJ7ZMQSCbghgCaWTu2nL
CSghUj1scWFbVtqsVcINjUuD9lEaCPgIAmYH2KXhg+24iIx4iQoEllBqZ45u
xL2OvyUdBV+A0yKhbewU+UJcXHYUZmbGhZ/AShvAOkZQOOWHHjz2j1d99bKe
tT93Pdd93zV9/1sSBVD1ipX8VDVAdonBT59NuuCcejq6nhzsXxRq8aB0KPBW
wl/7qNB0BICR8tYezJtJ8qweCQcSBWKosTguSv48UjLVCDwklcKNgb8gVoBi
17/fuJtCzQ/u5iHqskOgWC+FqktOomYZa1divm2UmjWTmBuUFkqIGb9XkIq3
+D16vIfbaRFZPhpghRhdK64Q9V+oQ/ZoDIFnafMqE8MXH+WMGAb4vT6SfNMm
TtduZCBtgirw3lDT0jMEVPkMkXLfQQqdbfaC4REMUm8dALaEMME2z1bbQVeB
cQcRt0EXOKqVtZD4Pp2TIWkE5QNk8El7rNSwS8NyvB7gmBHiklC/hvFpKiXI
VKRRUIKZaxQCA8CR0NX2WWol7l0o/91R3HcNAWnoZgetwrCAWJTWIB45XN6y
xTPYVZdht8nVNyCTQU8/buLQ1NyEm0bwx6qiXKUY70itKsqPGoxHB30uQW/o
Ax9Nisb7iUo8tbQ84hGK3QqIASH8gudPJgxIGWkCPsZEEyYEF3YQqDdk6CSu
FO0/kv7IJo1Mq8EhaCMHGrup7OYuxK1M7sU0TRKuPdyeVSENiuXANE0rKOuY
dUKahV54gblGcd5gYAAg9qOYV0JiJmGwtmj6FeFejAwUeS+jsE6D2kwvJjZ/
TfJnkAc4NoTiJBewhQvtoFQC7AzULmBJ/Zb4C2w/UB2Qr9ni1/Mo8tiWfma0
VyCjBQYbShhsJLYsAoaA4rawd2xEm3/KFEx0ljDYkKiip4lzJCY+LNf83wFs
YeRZ0b0U74drwmFoxHr1NQtN+39PZ1RB8eesv/bUc9Q3GrgM0j24L57bEvKG
XeALrN2EhkE3X+d6mv/Grbml2aP4Lk86a13PbVdyUVqmdpPZ60r6qGbt5p8b
7PUZSp6i//Tta7kqvTdGrQGPcFbBLkxJ9OH2s1TPGXYkqbqlwdcCTku4DcUz
cNmOXg4ix5wL6YH6WB9dH5OYlPYoA1GhRbWxTUrnYnWP/x5yA7RGYWLP8gRU
EjzSiXzh74J7G2IlQMIgTO1+UJIQIbxIdTgYW06/l60k2NKpgSnMhjKrA8bY
jIE4mXOTcJI3kx5Nvr81HaOfuA8qazhbFTLaGOrrlzWDeXIcJU67KVW0sytu
FgYFBwoFGHDiGaRtrMphpwujE7tG6T0ouW1Y2bAdIn47Q+PHVq4PksaPMDAI
UGRIZiBwtqil/yScRyDBwLRvnvAeuFMQoJtiUxAPR36K+GyQ+Q3WDfwJ9m26
/mnmPdBucMbL7/6Zj+j8R+I9TEY9Gfs7Y9MvT7iDw8R7sEcAzhS582bXc/2P
PWw93815uA154lp3m2u68Yq0KJS5jtRe/Ur/a4N/wV6vef67ytkNKCzn7S8i
U0LbRXz36WSj8MYYSKPceB2iHnb9Nq9GvoT6XObNUuDNbuJNqmovRi1ILUnA
m/YsCdWLzJDB7uxyKokKZCkspbbvQtu6PayOOVyyCbUZbl1G5aSVSIlSn5Gc
ibNKgbP4hSzvTRNhpjxm2KmZocyipMiVtaKIHu0MQ1BlD9XDNcTC0QESDiCu
dg2EGzsclc8RE/Vx3s69Kqxja3JAkSSk0rHAmwYxJ1apXMPyh8F4L3vYPXv6
SUBg6G+OFQyYb/NE5KBkgODBMu09SBqz1WN5px9z1wglrXZAztdrymQPqHQZ
6JRNPtMU+JZiBw7GcxU4hOWXyU7p0CO7V3h1jkIfXieOgVsGscFp5lXQg8Cb
Q9jo6SnYuT7CTzCSGKFwOxwSAscywUHQz/4LnagLR5DBEQtYy/pbPhnmILdF
pX57f/zGNy4rb33E2xjUW2/svls8e3sK+Rd/z5NwxNkWt+a2683S1LcTz36C
7Vb/6wjzq+dp+HUkcGb4kRBkrb3NzMFwvrFwsfsUpbmwf9LLX6kzmNxoBV08
2LuAHdFv89jyhISnsk8TNxeAmd2KaqoW38N1sG5RzzIx7WR23taVYekOKjon
llykNVUkdiLOAbRrPUNuli8Uo4oT1UPVco307QwbAGtyWAZj6syWW2NbmSxb
NoZVpOPg2XXETqTuGvGW3cw9oPa4pKJl817HhRO9YI5uzwiLPUmxNsBQjG2A
YzvDEGaVjgRRmy6jpErSwyMUfo/GFCacNN7NleO4/3QkFNOi2IVTQIYJhQMZ
w9PzeXn/s8QZc54bpg+R4oMKpvZJ8kKB3yHTBqmD3ejMQLOQU4jJZdfGBC1h
kDcxQdlSn6QRJmKz5k7pWyU9rKQQhBkdlfJTlF8GRkel/DQxOhrA0BPdv4ET
crOe5u/QDh6DjulF0Mb+sfHYy0NxTzd4nHh22QFq1T0xRQzesu3Ynh2PYpHt
WNcG1/MHv/zf+0d+ykN/EJz2B0KVrYrxMIfTobmllQmHw/+cnu7my6jCeber
avZt8ffHDf7+JF47Jt3yFBsScIEO8PfaTdT8+Cd3USdN5PEZ5HMIik1X19vL
8S18BHQFfN7GPL5Lkny9LpzTZDWmYc2nFJ9SoKKwhpAXSBu7k3Hc4AJ0RXat
UHyZKqZ0M0RQfr00DxD+nsHouW+n8RWvbu+z+bWd+RXGgLUij2V4dkcIyR0f
62/7M5IkZZRxVwbGGARrdIpAD3O02Qoawt/YXSEdp0O2SU0Qw0FJeR/jqmM8
KHxHB8cujvXw41Q+FZq+/TZwT9lbsgU8S7YBmKhnxF/u9kzQMe1CafA+DHK0
Y2982eLeLtvfmWT6sOSeTjWGhB3s4upKDinqAru8Cxt+ps2EwpEWT6IP6+85
8AwIbrDLYZWDc6H6GEK0UGTv2d+9BDPsaMSThh+b9Yz+O6/Zn/knOq0ODl7E
RCJv5gIBMMMdfOF8qalpEgA7dx0L+9LnHrrTX3uUenJgU4J9tHu1badrum+9
yABVTPy2VAZgLcoRts5DtVd6bVEcIhsPVp0bLjUEwCdIwaOJrjapdOjdWpAL
vGMTNQiFkyWgAzruyBnEPjLYcbafCbCPQlhFjGE14Fv4SOgK6BRofw96Y5CK
KVHioy/IAGLxYmjctrW7kr2yijVVh7BisV+lGkc0LEW8qQanDwZcAH8hX/Rz
ZK6LfZBkUOIpYtrjaCtWIkjSgbp4IA8MOOCNGIwHEybVIT1I7R5TIUC6WDuC
oQV7PwC4vSxMxIjaQ0flUqiQHKWjteWQsBkMJDnxoWQw3iVQID4jjIbq4SfJ
t53gXAmcnVeEIx6Bz35HAbEkR8nlZIvCESDykjX088OMY85nlLbCzBJBsbVY
AlTQHv46jJWi9DlAvsAMHpc08zR8BgY46PPBg6HRl6PzQxpC4y/563X5GOwl
expP+Xv6OZC888/hezxraorZHPpGg66HRo9wLuLMjHv+Bz/46P7Nm1/W07bL
zW25ya/HW8CjXt+Peot4dJd/eV3f3+aaNm8M+l4VPae8jmzNu9TmmcNTE77m
9v1PGBxOXL8s7LwJxbmy64a5HEK+sBUZmqrcsM5z+R1UBYBNM2dTTi+mnM6a
/1gkoEHZicSb86D8FfYShnDZAKl8qe3Z3htZL5TOg4nK19I2c20ZlhSiDSov
qtECcaP/JuZ7/YCWDrb0XfeE1se7SYgQ8yxOyy3s4UhfFbDVVb3JlDgaWNCL
yQjgV+uwNsK7osFUROVXh/YWTNDB9vg+rMDpgEAl/NvQsrNbC6xeFrwjWIk5
ir1ZBmUQdrzEMOsNmGygXsfpVpunKZz120PI3ofAbwETGNSrnJEtx0RgxEza
9ZVwKlwGibwihI4LQBrUG4PMRcxx9CFH9xMA5X6UBEWIefkpwZWGdmITXAQE
xCVbe8afpDxrAa64kzDZCiccwclGcrrRk7+j/4GLJw7qE06n/Vyz8Jp2z914
w/vm1q07Z27Hr7yVfrlHzXf9en7uQXKfn8+rwFGvCge2u6Yt98lOIOVav5VY
9nMGGzdE/q8a4P6kwcbknS+j3UGfiOEXKYiQQgbYXAKEANkbYGdoFXbDejd2
0z1cXTeMFblDrDMGcXPWwDRZ8V7RAEvJhsJM809oz1PuZ+3dmrACF7dSJAz5
zmvB3YkW3J10v9iX2Hfi38FqYOJeDhGk6rVVabAC8J1rKLePVepVViH8jA04
ajBiRyOfUR4beGYJbYRL+HBfpfWJ44weECu0QTFiyv2dePaxf+dZX6SB8CCr
NdJqdahpB6bjw3Zh1Kob2t3Bv/XIl2I4ATqwMb7wTgkxI9/vgn13fVAZ1A9p
jZbHy9ylck637vP2Lxw/VwBGKMBhdNBk7EneMkTkUIBnI0pokBgO8eI0FQMB
FUzSKWskVGbpswE05AdwX8bAFBVvD6JIGUQ5APfAPgg+4Zu+vpQaLLPRMSoN
Dw7QLlb8O8s1SDPULGcasTBzEPr6z/JZO6CM5ZBB6N0/6GkOjo0f8a8J/35q
yD13w089S99zzv0P/dTb3J90TRuaXJNn7aaNX3FND13tmtZ/xzXdfY07d/V3
3LVR1QZj+i3Evp/Vtvd8opmtlgpityehcM3SH6PaJmTpj34yUn3YsMQBMNCg
QD+w4RKyrVACfvtmN3f9HaRFgX6xrZzF2vC7XnN05GY66KUO+27BLcIJrUOS
MKqr4BBuQYYtKy11GrmQfLZhJlXl6gI3d2AMX3LapM1AMdYrdZowkChCVBxT
cbQO5Gdkg85xHrgeoabWNIXrKKJOaaC+GxkuxFsnmBPhIIAJ19L2BF3vngjq
XbwZpc0Auv20KOjfjNpsgDlH+opPoF07gQ8hR8nBd/omhYP6sWcsy+CWvlHC
Fp7vxb11nmRthprtGfjOwXngsCkq2cPe6MMzhHJXH9qby0FfwHGTYM1NYHtD
aVXOTQahWy3QEaiDkWn6zy0tT/0d96ydTQ6OkZ620+FUAbo2gz1LQNJNgT6B
z6AZNLDoxCQdqiL/w7nio8C2noj7urB/R/kJr7u6vO7q3Y3w8L+Lz1374/fN
3XHzOchWPzcYjvnzE1GVSryMKzwwjiZBs6bItiryZsXMPhPZ9sg3Lj0R2fbP
k5JEUVhiToWtH4MuUBhQBlyH2Pm6nW5u9f1kBLdSvBb5pI4txvRclHC4PPDp
TDCB4DKwt5iBYjl6ekdr0BuWCU8pPy+lX+SnSmXUQfWT0HR5HLY0YLuE7HeB
tOrYPxMbt4P4pwgMVCAnrRcNu5T/gBlGUEgZnNM1wRxQBIYoIS8UAw+NYvPY
yYNB9Yyzo9qPO5QGQP8NQNvlQXzPM2EvzSJQPVF8Cb+GNd9E8QXuwIl8MiPT
0MIACXAE1hyGf+eegqc56FnwwG+pVS13KgQM4r6oEW7pNhKulYCLUvYpQIwY
jyiFJ2DWGMEHHQWreRwXg3ndaTc2NgYDTeHOeeS5Scr3Qj8g4JvhEVJ7+H6C
P0dLwn8Ch0f7z0f9awTu8wplaIhU47B/DUGhWKvHmfdRu7xC6fJWbbf3WXu9
y9f7qH9tdvM3Nb95x998+4O3EGOo+t03K5YTKxct3QIwGiei5l3yg+ZvbueI
ywxWowrGeqxWPONsIr6+bHR5KVLP+EEXDvgGmgSW2Nzh5u75lZvbsIVsVthh
AIQeyJ4tqYTbiNMWoWUxw69pPncFqE3rHL+OejTY6pTByK4w0ByeUhHMGZYG
EsKEwfqgtWsvMg7qjOT7ZA4R1eJaR9jaQl6MLIKajV5sBNaRwTXDBlvGaBvn
lmz9ZKBhK+mByWC0watAR2QMoref6A8gYDTfUFpBbyroby7aAzYg4aE0w/g9
ORdjilgXtQ4wRQtU5YUzIoEHR5DsR6aDSgFWmJG1oqWHfHxgDqaF9wfmyHGD
lAsfvV5AZmzEVY1Ph8vwd2x8LARnSz2TtLopUkTjKHbGAZxeJ7njIYNTnoVl
T9ELb5xAzsIuXCPDZFwiJw3xe+Y04KxByI1001/QbIOYG/BXPKUOdmG7wnL3
To9F4DhPmV2b/WuTm+vc4Oa6HvDkdaen1rVu/rrvvBnZjdlPRY0U+zVsSDRb
Wr/RHNVanYoOO33KlOLDzxp8eHHkQ2xjcfNaoi6Ov1CG92iky4mD8SX8CATq
+XHu4e1ublOL10keYl2jaGsBTdexmy9sOI0lajOQl/Ns6G01YcIp7pcG07Jp
R64PJ556iQdb9j5BOiTLTmSGEVumdhgzA4WUiKUqGAs1EXsywzNMWdAMaxz1
Gch95J1J5qkCKyLmCexchWqGvpI1yFg/0enVzFfAhbgO4LFhMuSITcgwox7R
YphNsnYhJqvD463lcAHUMlOsZYrAZK6ujAmLWeaLGWQlGGEaWAy+PDkdShZI
s0yRzvK+/cQUfQQvuA3CJ9PTNAz8D2edzs7SX7g+OekCW8HQ8v8kQmsSVpay
nF89XuuZguPFxvH4JAANCNry7DRdg2PH/PfLv/kNKklsBgDzjI+TcgSWBDYd
7iNlB+wIf4f8+2Fvfg1BmmEAOwv1ez3Y523OPrQ54fcisDx7+mFPgqfZvevc
XNtdbqz9bk9397k1/nVu931iXOrz3m4xLMsLlbIUbkX79Gi8Vi/nWslQ1c65
+pzBoLRFuSEw6K1rSXtINH9Q8rRsprBaYA21OBzn4jlobnubO7TJWwKdHoDd
4+ydTKH2KuHtReFS1JUFYNICnKfoZW9Qm3wDzCP2Xf8khwhQbwljwatAKmcg
WG7AYMFy88iA5UHBmxzGBAzlv4InygxOSqghseSYWQrMdsOJZinBb1IvJeQB
OTYWNdHwlNw/Qi+y4YoZ461E7EWsVd7/m9R+K4n91tI9iOyAJlwdclYpahPy
g/ArRdA8BeAK0k6gpvA1ORXVlfhOuNV4AoyfyYnwgX9NTTIfFICFvGePo8ER
rXCW5RS96uOXyr+ZxUvypUkUNVOTfC/aN5Pojk/A/rbh5AXvIew8OU48CiLN
c9yo/2yUOK48/gQKy04IvoPS84zW07eLXr07XHkIXDw2N/vgBSbnJk90rADb
73Br9t3uzt232pUMLrs1mqRBqV2guKwp0YluKelAUaHpLk1nnY31eYPFqH/G
4sBiq9dyEeZsZLXhmZBOKCIBLxXji0j4AJLlXFunO7zpEdaB48QGQrYUI5jE
83ensmxWRDZbjBbQDL/AE5GC0MSxIR1kscTwdHptHHXP1AGy14qsPDz1InMx
XzBboOYZnab/ikD+aDgB+qdIsIMCYM4As25SNM44MgcxwExUOVPTrHHIJpxk
rTOJd4NNPD6ZMkcxMscUnjhK1ybofL0JpOWJiXBtIr1WEiaRV0l0zCQd0TeJ
0dtJoOspVDeiZKbw21PAcdP477T/YHqEXlNQEDUFrjd+qXxgmkabQjdsaoI/
aMDjzCaH+SUM5a3HcQy1jWKqd3wQ3/eMY4jNs5mXqBOjxFQjAx4Lvai2sOE1
dAEegM0OA9gWD9RV73b/AqPS81K356Xujf71sL/2kP+7wZtdd7me1pvdmj0/
d+f6l2zkV6qKGUuFVzRjrWTG6iaWciGYog7UstIaTQZXUSO0UuCq29eKnzyL
T58wGFpdByLBTx0gbwT0/mzgxTnYur51qxtr9YDqnyCnROT5KOmV7PnWB5C/
DuA5p3B0OzgXs3MSam6kGQ84fbY9cQWYVRgrKwFjcNRsCn02tqnkJXZZalbh
KWmTHCwrRS4pluEucDbInR9FF3OcLB6Q7GRVodYbnyAurEv5hHlEGVPwVeYV
4ok6IHFmFmVJ1YkymEC2iKwBzDgSlACMAhn5yQkidaL18m8mkcph4MAck6wu
kLcKwEH+IpzyNz2ML7hvxHP01CiPAv/Ju1EwART/JDyE/ALRNqwmGYayjhHY
AQ/vjydO2UfqZwAy8a2u3PsYZuTR6hvwamhgN1p55It5lgE/rOMe/7rbzT3u
Lb622/zrZtez61p37o5mFfIPbHMb/MKqemYWrKpvOBJUUfipM75tnT73BYNZ
LoqbN4lZ7oBnJgsDSS7hA2CZIiRH6LNG/AwLFOk1193jDu/Y5uZ2tXEgbAQt
fzlBFm6bId0TDbylyBoH+XXgIPrlwCQ9MwdiWcQUlUGK40DUXZ/EtlgFwNKm
2TBCIkURPT7Br0kW2mSaHIUfgg8OPjccVw5+N/jcQJFALWDmzE7SqfRIkp7Q
GzSJRyOplNo7LP2RYIlYA/kVEpKcZLleLyphHOW/kKR8Hb7K1AnPO4S/gVJH
8AU8FDhpkkwqeMZhsreKPCHSO/NeAX+XaFEjQfkUkHPqeqaG6bK8Jkd43XXw
bwEmqEeObAhcM0ocA6wiWgWscCiuhH/reoa99BzwDNK/J7hBEO/aCtYH6Biw
3fq20t/uza6nYz3pl33edtu31jX5v0u1WsB3q1ktpNm1N6Yc0xx0jOaY3LDh
F5knPH/88RuXnoB8Qv3L63Az2B23e+Kcotf0NPMLAE0kM7nO4KrCZ7NkraOp
D/qH7RnPIIdbtrmxzr7kNL9pCWjhQED9rEwKHKhCRjlIjILMcgAZBaeBEiWy
gCLVoyk1gXQvBMuecxEkeX3iFU8ErxgIvH524HE3N7zXPVneyx4z2eMenQN4
AskA4Rsk5eQQid0ZTwuzo3jYKhPKlBg/TGrj4ZWS/GSG5FFqN/D3MmKaeKIh
5YlUYoNVA+JhgE2gklwUUwiJl0yhhCVGeKYSkD5yQRH+q6NrpHsmlF4Yh7qE
CazhmUiUCNyExlU/xwm66dicwQ5wXvZhAGkHaYdgWG1GRtgEQa+NGPh92JX7
HmA1catr8i93TD7pK2uLSZ98Gl0DamWj/sqg9XdHWn/+rLNI+sFrBiXdDDqB
M9MxPDMFrgmpDImFNqA9MjThDrU+5tSZ4BPIMJPY7w1jO1wuA1L/AGsAIPCD
nrAPYHR4FisvZmZjTAisFZCyEsdpJDtAjAaUxkXD+0RsuqVzHheHPfAP9210
h3v86/Ffubkej5T+TsLXCB3w1TPh8QfHoU4jwmdR7E5D/n8YXzDRiFA2Wh5E
2XgBCZskr03CqVSeGsmohhHmiRF2mZEEafl1gcSCtMXyUy9zgSv7ok0PL3gP
xD9KfgGqDfjNSi4oCqT7ItB9gThAllmHxF8f2GvUTzjSRxOP9gun+U/95KPs
UIQFEN2LuVQA+why2OKos6DvfBiT7Q8CE2zAPOE6T/d3uJ7dN7imPTe65VHC
Bwm+2qDvN1SQftXa5csN0ufzuALpkwk6jdXkMxPIAvSaYir01DhDKmCKoiTk
AzZiIGdo3PsOjzPtszvL7iarhGmU9TMzFNs8QDTvZT3GbaF6DD4KE7CgnkoF
Vl1wFRtEoI4a8vLYucHH3T8/0e4Od3vC9wLm8N717tC++zyy1ruW7gepsnTc
I2vCMwGccgeHoM720ZnAngGA8GEVOC8Q+wy/pkeZbOuIlEeTlyyyXhkzCXHj
tSXx0/ogzlNaG+5lI2IRBn6GKONBry4KwUL4FUKzo+T7ohHDNE/imTgwoXMS
8AIlcAfw43HNWMWEr4TsgbxTD2AAOuf0Y1tOCfH27yTR3rUJ7Zi59rv8607v
ANzpZltv9T7zz12Pp+w13vgHB+C4fApXjVk1havbrdrdLxkU/o6kW8tZZ6IM
DeEJjEJM4Atc2QkK9tWjiduAdgNuDeb0MFI0JbMArEDT0/BrZlqI9wC9QHai
PY5cw8pEZHIxIL8h2sUtcLTilBioQjOMqUJC1WMeH4e7dniq9q+9m93hnXe7
sb77qF56/GG/QC9fJrycmfSImWqj7RIznm5mPA5nPJpnkF5mQBzPjIoHKbSL
kxwVRO+yYFGDxpFgi9BLInjR6IVAZUOgExCDmKnr5nQB7poZwRgNyPLx4UTa
F7QwJumPRtYkkXNDKpT79eRDXWR2e4oGRsH1dLDVDW7pDha8W9E9BZtjC3Yu
eJQip14Mo9Xd7uXvPoiYrnXnesv7xZHkQrn4GrYn0lLV84kav2RYK1b85ssG
hb5Nu6To2hTYmxIbchqpdhq0/sw4SegGFtYTnFMdwq9NoBEwORVjF4VAqvA9
NuNJxM7CB7MY30AhPxFUessT3YwGpbtFlE2N2Lq7mBF+y5BWO70EfmyjO7TL
g3nEq7pxD/KJjf4bHgVT3iac9sJj2qNrxtPrTAcdST3rsTwLxussSsnZKHyJ
YkfQIjk2RkkCuxyHv08g0gGCHaikGZSkHRzP2IN/x57Y7Q49Ox0l7FA/Ui3m
o0eEYkeDazjCslXCL5F6izT1IE7NtkKJBLO82ODwDyaiN6yOZD2ZzvVoOoDp
jObzFjIf0HDu3gjc1vswhifL7V4CtN1OocnWWyg0eRKRn9rwcHu8FkyF1ysK
VkEVi4KvMCj4LfHUNwyq3HaLBF/rUidc7MZAxBzMqhN1CrV6oyFox5HnSYg0
TE0R8YLxwObI7BSaJgUgW4kojwbvHYmwXohyOJLo0kSaInW2b3GHt29wczt3
uP2zv/Y3ecqc8qCe8SCf9apttpUOSz/gaeaAp50DHlMHPNYOeEQeQFqYRVqY
ieFseBEZFssQBRDSXM4CFY9mYwKJtNkdNf0AtLbyetUtOjS22x3+x1n3zKEp
LVCFPEeHRVrU6eDGsGsZ6GKtzzQpzlwRSC6xZI9F6hRTerg7CZGzOE+DfX07
WaJysK/rIZSibM3W9XR7T67jbiLG3dd7YrzeuZfkE6OKk6fEmBuv+IomQXx3
YWLInnmG5ATGh8X9nVSOiyc/ECcFeCO5h5Fw1wRFmTAFPhEcrclJ8q6KoM7R
WoD4g1BdlEmkK5HwiQaWwb+Hu7wQ3LPJHX50HaZxsdIBFPQBr6MO+r8HvTia
8/id81iY83id87ia8zgchhz7ARKCIxRxUJQ27FYyRYO0nBwUXCfWA8YABoH8
JiAsAFZdb6Q3RO8eb0X82h32Czp8aL87/A9Q79NN6A9E10/pyclxAdn0CFPX
InLRDEGL9ESmJEWVQbJ14KRl8Dj7xZRsVKZk3zb2lB50Y/vuQVOyALakK43t
uclT1k1urPVG17TjR+4UdnRS5+eOeC0U271OSbmaG72/apDYGylMgJZkQmZo
glOQsiFERqZGXCS2IPUIYAy1IhvgnAqmXNk4BVpjrowC/SVNZGykIb0ej8Mc
dbjDi7Gd3q+HoxEGk2Qo0pTHwlx/oKmeOSD9OUyIHBxHKYa0xfRFC0Vd9lJe
IxIUbAYYwJc3OhCTUwMupbWE1BbRrf1EbqO9FGMY3IfOwzPdv3KH53r8RIf/
O0TeDj8z7sbgaE6QMEA14wSONGYrip9WhhapeDNCexKBGraNwiEJx+4mGuvl
2jEIyJbQKKynMOw6MgbZIGzyr1dEggrO9x3R4gtGoiYyyyFXRHaVQWTnZ8rE
bruJiYysEIrx1QVrQmhtGtFGIg1V3vRwDNsguZUElUxuHP0sMT+zPq6ktFcQ
fcFsh/d6Gtv2sBvr7NH5QPCUmK6ArHrmgG7nMAiL9DVKUdLZEXI9SHSE5Z0g
mrIrSq2ihCBBSRIVgTgHv3gctzVPgpfej+TnCrnEhwTYS8GtIRI7hzvudYf/
vgzE9xQI68O/HXZzh+ZYtk1xjmM8xFqL/PyJ7xzMTaQ827QkA66Uxj7LQzsp
7OlpF/LKYLz5V8v21Z7QQF/eijoTop+vjGIqENxapiBPbMFAO08RXN7e1hAB
+ppBcK8jggu22+qbE4IDA2EE+yGOcl49Q3ToRObSXF1qno+GDBFzdh17vBn9
eRqHJzzsD7dtdYdatnKWWAqQOLM2hcWtcxh88rTWc9B7Lym1YbyGVomLYTIb
G+5xc8O73dhQJ1MOGOccyIMz30ehR8ZoB/ab9bic5NAQENvUkMZ/EIskGgso
FpdjGHWcRpvz0uVwr1f7fzfo5p6ddWPP/b3r+effu55/gv5kv437OTC0K3lh
sgyJmOvKAB+M5Q+GSBGHP+uA4sr9+5zoVDAcOey4NIYd2W9gO60Hgl9QywB2
WhcLO2+nga3mzjAI7xeGODuXCO/yKASrur1fNwjvXGqbQKHHMyNDwSOOcLUG
RrhSyhPqA3k2zdmLhqALmawooTKSjXgxNZZnx+O1k4UAvIW259duDM6xG5US
gsVIZ5NcIAoB+TlQqJ4Whd4OjCOtRcmLWvNEHPTYwz3eovIMfrj3V+5QzxY3
17OdLCroJTfsTb4R/xptp1YWU57Uprs1mU2JLvakiB4mhOJFC/dTuH6i15WH
O91c/w43dvAJ1/Mvhzx9QdeQfzoEWx7+4N/+7mmbzMa1AwJVeqjVPWW17NnK
9AQt43NCfRsp1Lf3zhDqm9u7Bo0zCPXdv+cGDPW9KpjypDHr0mNjjkgo5TxF
TzWd0G8Y9HROEuhjmmL+LsYkFbIOSLT6SolGPnxRQr5RmMHrqOBPimpKSSuR
WZBPB1KqCILHjD0EwRsw0n3Qf37Qo+YA5N3Hg9wKpqLQ0nJ0H0CW9Hh6ar/f
S8Z7PQ1tcC2AhWGPkRHP7OOeniY9fU1BzI9paZozldNk2xVgCj/oDHmIRGqQ
0ARLrt+Vx7pJ4h066Hr+8DvX84+/c+V/pL89z/nX75+hPOuE5E8TWspEBSGU
3C32fpIDpxR4EW2vXnpxUK6egnF3VgTjzgk0REHixuzRQyKvxBpT5FSf5gvl
OJbuWBm8yiU1I980KOvsTM2IV5FMBYtTVVlTWmVU5NHBTzyLg0EAzeERLyg6
k2jzNEXwwATh0vBpypFgFOTAZJBCMUBGlhvKopNw6FOQfrq2u8Odnn4eg6qc
e/xaPbTHPf1MeG6e2E4x48k21zKwi+hnph/jxeRzig03rv9yqKF8YIxkE7gE
054I/nHeE8y8X4OnGP/0v/dvD/nXs09jphMLS8BdypCPmO+D2MfUE447hirL
tyf2+uZMaR7FwLDstW21joG9ljCs6l5vJqLIIyE59y3NNbxWkZOQT/pNkFhM
Ts0uMfG/RaQDPXbDMfBnxmgZCKmEnJbUVoDDruWJLsdRclE4iwzNVqQspwT0
M5++RMKPHgG4xW0i5DYo1hZixiWKF3N4eGaclJ2Y8BzyoOFe9s9P7KV8W6u3
eLb9wg/rcTLuzY5Jj7Mpr1KmvTU87alsxuN0xkuq2a4Q6SUPdJTtt4TKkLrH
E3uONeGc//+Qt6AOPeVfT4MMefYpMHt+598/A7t8D5Kj41V7eXgwGrW4cYEj
rQNkNvnvDqDJFEJboN8eTkwmNpe611Noy9NWCG2dZ9DYz6rTWINhrysaK8o3
0AizfMdvG4R1RprMPVPyfyxabDlFFR2lVAGSmqgUVzEbdLaMybu2YP/kBBfa
THG0tpBGayc44jZOEbfE/4u0uAzF0+NexbX80s3tanHlg14MTXnCmfaMP+sR
c4ADsQe9dDzoEXiwnwOxwxjCINV2ZqCVWaab2YmMfvVT/9aT9DPe53vW08nv
/OuZJ13PvH897a897enmqYMcARyKKm1YsrD7krCoxBN2sXzajLWPFLO6y9tE
/vX4XVT7CCnQXde5Jqh/fL1BM9dHmhEJk9LM4kgYwTLXNKOi+hbN/LVBM6dp
3Tb/qUuxKpyybdVophhpRjz6enj75mhRYwB1nErAiyF+WoD4KQVQkSo4tTVK
cZ2lJKxa+pJgwNH0GyUL5Dy33k/1/lC9qMKn3Un4lCXEwVEKnxaIrNFOn8UC
RKGL8PJreQqk3jOwa6YFTH0kBazJ+e0sSOcnZyhfDJGmIaidoXgWiY0dsXrc
ixA2aYoUUvLGWvtauOaNGo92b9KEnzeyEZKavNfmkwLcx1WBykljUiDk13bI
vmOQwqmGmVMvQUrOHoykYSiqtme1FJK4QA0tsHmThQc5aW8WS3wkhPeoRK9Y
K9T5MlKNhzu9N7Vro5tr3R0L0sEMzWJ8Du3nOUwKHRR9MsK2/dSQSB9OAwB1
wNQHgTCfxkM0npp15fkDXoFMk8N3UMysCRQsZci+ZIqewajdjLmPTdEgAeXh
HSP/WStoeKxqk58LItYDnv62OtaXMUen2ecXiPXvGlhfqZUGYr0hsUYSAVDe
P1xhjYjWEMznBoEUR7/eCEZK7Ds/GMmpDveSw/u8mtj2K6KDNC4E2gaDkBPo
o7eATYm+uo5CBrcH3F8IL6JHPRjEWdAf4OP/FpTZk1PQfvlgokpSc2SK44D9
26miF6MtbJ52PxTNh851rtx1T6jzequBth9WJ4LjDMWhiaCm7/w9gwhOMSyH
BvmdZ5LieXk5qgArqt+aYFlSwBPjFAFUwb9MLouDf3t/7Q5tfSgpFubAHzjS
B7B+YQ5rGpJgDBsBxyBmJAsPmBllJQ7KfJQRPskIR/cGFk/uC9g4/eDaTQ7w
feAX91K4BRJniOGN6HCMdaxzBfClCj3tq2Ete25y97T/jDY5vJ2Bn3oS11RH
74sMsZCiNzcl+jeEQDhbNyD1JNoXVL76z1yq3helrobg1HY1MsxdERR5u468
lULkbZnB88eQj4ChtrZfu7G+/lADHuNsXCB7kONsEhtRHi6jFkNXjBIpvsRi
1l66DnwNKITY/zDYbWjn9+M5viC+ByHZJK82Eulg63ubrdADucbimscTPf0u
A5vf0diUPZGCzZOMr7xGMWvNcuXvG3g90dDTi6uZ+VK4XUr5NM/Mf3eISliB
rpKB2JP4E+8KHOp4LEQucKehp4TEraSIhY51hYiFpHo8i5aBNTmZUsAwwHJM
3wAaIUQvZncvbzkCd63Xy9w+/+qH16O4I7Y86LXxvtu9Fr7Nrdm3GnfCvtfA
yTeRtdATqziBFA3ql9KXlL9WiciqtvcPDESeEKXuH19/XorIRflSdyhjcVWP
AlwQsHk6x8DHKcY0NjQQqxkpwPQKej8Zo3tcs9PyxOMu9djwb8h79ZFrNBQ3
VErkGMurBtsjnqA6tOvhELYpD/trfZ7leh9w5X4I33i3uvVnFLp5nwHzr+Pv
BngPwAY+O5LF1cr4vYAQjSurjFQVSv/QwNXxhoZcEpmupffxKEkV0xUNQao5
7j0hUnO8gcFjmLtGtaONu1ng1DbZ0z5KwVjZGcIpKfp/gKRlsue1BBU9HFwL
bRp2x8C+122zENT3qm2uCzbyrfGCEfKUt7p7ulZT4OMDBoa+ugAMcTZduS+M
oS/SRzUN2R8ZGFpueLJL/yue7FsMbKiMJl87lQ2lZFdMS183hUbY+6XyoQLv
JUX2GuXdbEOhJKsPBhlhIwX+SnUibvjfjlUK27Az3laskCl3PuLG9t3vPaI1
bq5ttZvbu9pd03aLu2TXd5272JBLV0TkiAFZgZzTURbC29cqlNQ0K39soGSZ
oamWph5lFHChsEE8ymiBmMFzVEtfTiAv5gyGkoddeWq/bNMF+C+R4BS+JoRZ
hpO9SxwSHKLQcye20t2V1A8/WrFxqR7+bdl6M8Wd27yS2XsbKplLDOBfvgDg
n0nfU9Z9yhmp+bfKJa0xm+F3AeB+jCGnjtZZsDLpjqpZsEKeH295c03J+OOh
7HUUD8eECBpUVoxzbec4bwKFzXl4fagSBZzM9iNCOntp2CzpUVAe3Ja4VRyZ
hbNB9t2LUVnIPKL6+HNDyHyhOgpQiL3aIHctnGrWjv2EUeCxAdyA75YYycll
EinTwkm28WWwUgpu1ZUZcFM9AORu6zC4LQXLI0OyPWQcqxKHUkOZC6AHYyCz
iLbxkqCoOzdQTgX6aXWt92pgnX9/tzemvEG163rXtOta5/7CgPLnK6E8z66O
pOi4fEBr4nMUlGsaVNcaUF5kyJtl4lG+IIMKaf1VmtZBEbh3iMgR4Cdm0BBY
rgjwIdhDP4wnZMNcCOk23o+w0//d4T/uw1/bAeR9HDsE26jjPjfbuhpT6XMe
1Nd4sdK05Tuuadv3sd5RTrRQVHgZ/q7PA/n5EdpBUSto16mPXJXOZtcZUG/I
VH8D1I/l9GiOP2ISd0bC/6WQeawLCQo7UbXspjRWlqD2hc0pIM6LWA6IFTOg
VFt2PRBSiiDTHwVcgQ8BHXTgBZG8zgcxblsA+e7F8r7VgVjdp4I8/rQGfjZu
/yaC4rwB/EQeycdiNAXz1epe9VMDCXWG3F/OkKmaox5eiBtxkSH1l5piaHSA
wsKEqSVqe5vI+LTSPQghPPMSauYaJIwO9XIoiSTT62U+oOpBbBHupVHrbbSp
bA+7DMQGWn1eWh07bzYEmMJOnZyyWrPh0fURK3/4xiWkhwuG2D8uFUiDUSAZ
rKFi6oo5vpCJyzN4C0D5SfeOEnLDUFcQ+uJNZ7bzYfADTE2pFevkxCeo1i5O
fIIC2LfW9ez2IN/5E3fujuulQ7+C+MeqQ/xthvxSEC+KC57bBOcGKlkESM9f
/bGj4V0q8lcsJOVpGP2Whfn5VNxn6tt5nwTX4tWHLZNYaCzNUnbD/vdd2F5o
Fwl//yoDeIGCO+515fZfePfqF+6RjrXuqr03Y2C4ybtX5+74PnfeysD3kurw
XWV8JYVv1oYMlS8/o3AhQPWfzj+9TqC5tIoXlAgWMlsK3KsjEe0kWRrg348J
0Q6rrVANCYwrtkORAHe0vbA+bofdx64RFXIXUIw3UCCIg0HwwkD8w1hTBCHa
2yGoxy3R8MeKmX84wtfKw747wrfblBi1TZefRVn9768+uzTX37mEXf8QlQUb
HcDa0v14jags9m7INc1fb1w7wZAdYSvQ0uxGNfyaVeg8FPPhgJ52bFMnaNmh
uj2Eep1eaaX1ENfr3E61FK3UTuvLBjo+mI8OuO8i+oraNazRUTMtfkMsuU/V
5/Mde1YAalZo7ympIayzMJMY6mcawD+LiX1cC+60xYBLdma9GC60tO+qtNzT
nVkovVuTnVmbsclAZfnKOi5fuZlaMXkxc2WEX4i4vK86yD/IIjk13sltcn9p
jMayRkXYrs+tqCsK2PHdsX9SNBS5odGQWx+ScNCgs3YrkSBv0HvfeRcUCPO+
PY52K2EagTboLSHDfZOX4/eqWtjZx37uxnbfgMk+ADbWfXzVoNb3VIf2hyMV
B/tRQ1tliyx9+VOj4KzOgPayRAYFxbmgzJDWnBcnHMMShNFRr2i+YrNOg9qs
I3WjTNVUOFrHZRUQpMRt22lZxR2BHt03DCJdVR3SSdQm2IKVkK4aBLvOsMIb
DEgfk/os/yXL/BTj2suzntNg7jbkImsEa+/eYFc0z9O/WPGywy7I7GUh7/8v
P/EIFvKa9Q/fNNDzNo2ebDaN7EptqqfoQcPmKAMpPzECw4sjUvYP9TQkDk1j
rUiB1JRLHm06VOnjtfKB8bSsTWPmNYlpqoRQRXOZJQFTI1mTsyujAFqT+sVd
Sf3iRk62JJEy3Jp7L201ghiOtzU5iakFDHZbrpYR4yiEsjI1r9S0gn5i6IAl
DLPRJ0qCGkZLRTGKoAS164KLUf6M7deJSvVL4h89KI8hxgjeEPIm7Tpvsicp
/tueBM3WuzIUAELupPMeV4b2HO2rqeoDlMD3DIBTFVj1vMmn/uswbzaKfZYa
MD9KkoUxYiwwz7fx8+Fdn9eIoUCyP+jeknSYJKG/PaQ8Qq+8bdTov/V2/1rt
xvZ6A9Ir26bOO6V0xmpuUB2ul0XhHtQow7WJPlL62iq/+FtD7h9jwHVxGjMh
EcO2ZCn4/6nsz1j478x8PS3BqQyJLarmUUnwhT2rRrwm/VK4V0qQ7L2S8ShS
WOwh0bttt6FgT+JiPzQo8dyIhNzUB0NaKYSzK5BgmTnBqPyRIeeXG0hY9KcY
9BniLoSNZ1bCPRMVK1piXRy9cm/GrYpBMUfN9RspSsN59N4tFd2Ji5mY2O4k
JkZFhVaAq3oe5IuGkNL4qGkM/dAQ8CsMfDRyrPiFbKVBdnh3YlMq4UL2O+VE
6oMYl/1JTP0UClscQ2Fczw1lnSjWORzWRYHgAsTC4IBsiYbdR9GwPTdxNMwL
hJ8YwD5rAcBO9u8GpkmBnWva/MCQ5y8yQFyfRheq+1FVdahlbZ4mumKwQtiQ
aC/yXlWMjcWGExgWK4GghwOud2BWhOzKHSETAsaKK8yBFVn3SMcd7qrWm1zT
rmZMPiHErzMgfkYlxCsSUFca31PkXVIfObaGrB1jjIP5446Psv/FEQdH9rSc
iDioq5YSySFzFDPnG2GEsD8+htJcQXXKMgz6IW7TlXZGwIiNFDKL2I9RNJD7
mxyXsXM6xIyk3RjolPau5yajvhZuVDq2XjRGav7Dd61dVX9jSPqTDZCXkmBL
DsjzzflCuptBVReIMM9p6nSSrXMzGVeoi8L/ucNTqDHQCY8QLoPuwJjwiOEy
PsdPVYS/XEM/G728mr6ibEhF95gKlG8F7WylAq8xxDvtVm1ISRVeCimFjAme
5D/YtizZe3KpGkGZl29Kw/OZoI4RTaOItcdI+Qnc/O8ZwDOkqlxL8yFshnJC
vADhNGjdkNk+v+9OV+5Y49bsvg4DarcYED6lOlK+zVIlVaiMFEqmB9sHBZJl
gFJRd53aTD85jM4RN3E5OkVCDOr+abnZBPiG+iVHNZsWGWE/l6s76nFbeT2p
WznVZBvGLMvt94DQ9yZ9PUXSbnFj3p6JkbQfUbP4DJRPrg5ldruUhXmWgnJN
i4bbGEBFdbhWMlJ8VBG2SEHcQxX3TyykhD63ocYxhio4nY19Q//GOD2lTVxo
Td5LZC6uKzhZBRBBJdm1tIXFPSZOvJ0D4p42Y+PPHQbEXlwd/t+P8A8WpYa/
EmQW/P/aEDmnZeT+E10gYsCmb3jB5g2K/HPgNkxSNYr6sBJ/ZETS9nbIfHRi
Z4SWneuiDg3uk2Q+SKzvBwmCO5VvxXbXoEPvNOB5fISnlYj6EX1lPg+euUbj
t416jXrDsLP6ZVCaqr483F86snv7ifv7OhtSas7NraK9/hrDaKmPUcgTQyhs
xCgSUNlq8Ye2xbriVGeGwrAHKEgMPcN4z427W0tUfLc8H9KAkWb6imHWC+XW
DLx82wgQnM5GOSc39vd1NfzxsR0nwN8XRLXnwh2LKTRJWi4JEYIPiY2I+iVX
RPki2glxFIhdqrN4SFV8lTvucWOd9/j3d1Fbdt65eq8BvWOqQy8x0UPCX0Ov
Zobum4aMfVUSWWItBtT4xz07TwAZsJDi60kBXhpSkdgWO6RJghRIs+XxtkiK
fZTRL4LX4o5GK66fe3ViFMVTZscDbgwSQm23U0XX3tvdVR6MTZu/Faq67o9y
0cnPkuogvYG+orQfg/RzBoIsg+FqQ5SeaZvL+/s9YbbuOmH/QHdDvrmMl8QX
VBl+so0lWiK2Wkt3h2QlFqs4eKa8Ik0BUZq/Mez3kHotTPP7v/uoDSpvxlL1
WhsMKDdWh/JNEcrdGbZnKFuZN5Xn/IYhas+MvjjtGtD1P/uf6G74Y5uHNhgN
1dgeRerLM8a0kGvsPFufl9CnCt0GDXOd2+cYydHioKCkCOmejIPStcHt75Qq
XO+m+78PR/4OKqpOAz2b5cmc1JoD9IVYaUrWrjAMp+MS3y4Jcif1t0Dxf9y7
+4T95Z6GXDPYigK+2EgzjIY0A4SlimlYKghuKR9iW60LFjmYJPzRaWyL7VhD
a6+cXhVQrwuWBkjvXdc7txHB1aAQ4qjcExUdQLyAFF1sToVycuZM4J4zE6zk
2hpXGZL71Qx3FjMtXR0J3ENrQ6D/P+7bfUJ5fLCU7Cl9RcYhZ7lcyqbu+0hU
C+AoSdaHek/l71EDgvAY88KD8ve/wBz+MyCyd92IsAOvg1rXf99tItEhOisv
q7DWIP0UYrbNsMolRf1XGSKaYHdUNpCHtGvYDPuHPRA7HjvBciiSVmU6e9CY
yR6YhT/sUBTRoShJrRt1QdjmL3tpUURfogFk9lj7L6nHYftaippiY01v9G4h
ghQCBHBVpAbuItgo86s2KJtdZTtXVQFxjmZ/XX7fWGl9jXho9nmSfOyEoO5O
yqi78ehBm3mZQhKuUEUQvVmHooEcil16jyOLXk7GlCTTTp7aHZBovxUUVppo
34y/S9nwc8Lk4da78+H8WfqoZh7sK4bofc1CwvvRSuMjNwKsmVxPNvIqhUzO
/KhscqXSF06CcINwQMsAZnOVL7HZ9iVC6vw29CXW4EaT6wXAi6vG9/2PQJUN
aGW6VQI5GBV18VrAU9EA/BVaVmBE9LU5Qf+cOE9qaKDcaN9NlYInG0ULIzHV
YmXM4cVOSBH9j+Mo6p+tOOY0S9h1+KDacjK7zzsgXXejtCjvuy2cHsIyuHpO
pWRQ8z01ga+MCwJ0KVuTLx3CnHGuQyqrk73SYhwEE7tKEqBKgQmafGCMIG6C
AKq3RDXsoS6mmXUQNAPSsGYXaENoRwuuyzFZ16Vl5wPkDe67V7kuuBkluC7X
UI3yxkpkVKRbMIiPRoLlQKYowJsI8mIiphZJYAQLCV8ysmHnGdKnggEiExD9
16WKUuBNCvOo6omXhtww3CBqS9pXKFXMmeq2Lbj9yvBtwNyG+D+2pb4dq0kg
+eIeQSDkplqWBIDex9BKxf2rUsLH9At8P+sENRpwvtyQ8udl7DLVKKiuiqyp
zzaVAHg///ieFUszIy4k9XJyvsGiJX8oZsts76w89Jetathf2HqzSr+wGMoN
eB5tSBsmf2UWKkQUBRFp57dVLsk3/pUh6l//p5Q01JEPA0WJkCiWaFSFeY1K
ttJn4W0+IFxOCNG6bHWySHtvf7c8tjlWLyTFaeWhLaxhOaveTiehSUKFBUwu
mI/NB7OyCzWYVRjaMhm/aEh0a3/+S9hmrmGNJzt5KtqocDJXIWKxOEnae6w4
nismuqhMjToviJfTCqHp/j1JUQNnWrhWDZ0eaVTXcacr77w+REsR/l7b/qo6
+FdE8AfFyeBXupfBz8VWNeNTXzBk+flJBn0BnWtKwU6vMwC8KMleGfIavW/x
boZlMz7VRxWCi+O/jy1st1LyHGxHEBTes7GSJjUI+QRm9tQEYUiqzIiGpBUO
UTGovzSk9RuYaF9Y/XF91H0CyghGO0dSCJU2ckBYaJW4paLGLBaZbUyzT1hk
Jlvr8SchSSszcpJBY5bdzYDEAvwCUF89j+soXjjPLwDnqkRM1EpTfd6Q0GcZ
okM6MS1gd0PVSGDapA9w0+dxs2/PCsxhlTjUlY2uVuy/FGHNpQmJO1Qe2pG4
RMlBP51Qb3Y715vxvvsqqAFKfWk+ahQhK9QADsgRqgPUHGG0AIqa8QY6I3yV
S364bERlHSxcfc4Q85LYfqEbCOuDMKcMQmm+u/3o5/c9tkIMFTQUJSzIQkz8
fmp3XLIPWiymHWlDKZpE+WRjJtgmUor2cHU8vJxBkRqE9xrXzrDxgBJmntnC
FRipjBv4THbIKg1swf+zhnS6gMMqC60+Zp4oQ5c/FR1P279H7wqx91xn23JB
TYiUp2kIjhpCV5xi8JegDf5Ottl3urGOR2mXA2/lHNt3V9zKCSd5YIn99Viw
8FB1fJxWHR/BUqnAR0nDHtMc4vryNfhMKnjma5k9lxkB2wszYIxVy4vy5FQ8
4GWEj1fPHio9Lg1E3VHPdexZ/vzeXSvSqAIKKdwBtDvZbUIFagWoTitgeVop
GO7oH8FefSgW5No01rs1eOEMA86WnZ4H+2aG86oE9k18Df6KLKpp83zGkEVv
TsC2EMteAgWoY+D6IPaCwjPBOFI5mbwi9S/LJuGe27tr+fN7tq9QLhSmPSsj
kqAeChCOBKnEpj0k4/hIm9CPPYOJ7LaSswyoW7bkC8HEqpQzpH7TyNspTHza
yNtZnYnPToz/WnYUGVKUeB5CpBSg310Bc3X14Wj5NDCBDhZWMtOJwFi16dHw
XOu25c/v3rIiKAssnpJc0EbU0A+rWrUNqCXK3feRtube5Q9Gwqya/nl1dbwE
BZuHFyWJLInFeFFOhKUtPmVoi7ekXkFtK4oYpDHgocJwTYvHS8HjhcsUzWwH
ndwGDOOZ4bk9jy5/fufGFVQtvp36E2EYk8pPyhBB6/SqATJxXi1gDGEn7Qb9
JT5g9b0p3ChHqVHLlP2vQT43ffcJQxucZ/DBohfgTxACGuIhqUl71iT3GevG
h7jjY9+uUB8OTRWgIdpzux9a/vyOX64Aoh/be5crzLWtAUdv7xr3q3bWAA8t
AMyvj2BuyrheiiYZzBRyCCfZNKdDJSImDMWRIJVtOe5PZZKaJtWlhhp5OyMI
G9oP0MmhC0IQc4c0WmW3riKSCS4Dh9I4klnSzRjwzNrN0LXj13eueG7rLctx
7z8GMqkx54MRTbmbhLhXutIFSUD5SEYOJR2zj/CLTazifIqKoh4Ch8aipgLA
mkYprRLU8I+FulUJ6lbxteYEdVahE9wXYnuXGnrn7UkaB9AF53AO9vEJ8Jxr
SbvmxVOjTlb8Jegb7nIV7b8kGtq/q3Y0FHQK7zR6fuN1K35z/49Xom7/ZXUE
ouK40ECgFZs+nf4cw6BPWvDAMAWNV+TOUmSOTGFawCtCnodsdgljZbDZ5BLb
zcJmvR4X31lWxMcNbfUOtuckfjWEFSGDvdDrYIjVDzAcqCVsPj3k5Dywlsf3
EBbhKM2KHkrq8DfUUGIRgL/4MKYWMulM9hv3772V6qq9uyLRZ7d+AdjE/uWo
O9ZF+g4GgsJhUUQvIiHJzQWruxDvC0x4rIFUkqUYoxEkzid/2T9NcSv83e0S
Lk1wGIYuxGvyVblP4fVjhlZ8ZxKvBc4chJAhGG2D3bjHoDv2H5eG84Lioc5Q
2EMJ6cUSMg/HDKATtFuFbiFRWpzruNs/8lj7Gld+7EZshkWFmj+KD51aCfcw
7HLyRauy+FR8yvgsxEOSKhQg3tsQKUcKZOCCcCu+LxiITQgg5A0TLDWJ2uMH
g/eBUBIZfaSSGBTieZomlwQreMkSgco6iqleV4Tw57kVOjrQtzyTpoUTJJBA
uvFoZdqPVUJ+BumMHcyBdkbxVD4s+BLbZztFnwscfcY90dnoMzQw3ycNzIMX
3GgQxC+qE0TS6yh85b580qDBj2iEloTFRHwUogYOujDhvDAE3dconnrAtaPM
sEh+qYbgGfCW+rjGrII4kgZv2UAQspl3gWYaVzJtyPX0/5WBZFRzhCDeOPal
jLKPGhVIb4q+PVaCJuEpYzs3xXexnWQiW5B2CiBDikA78LuTzzcOphjt3utV
QfaGuJP7zor+te4og1bWaFrJBt0vyqcVdU1opVHRSoJUUTEZhYBygq41pHQi
xqFcY7qpE1qR78e6ggyxEMJLIk+EYDI6Ct8dG+mlW5ZNtFZqdqRwJCidxD+r
5gouMWwE68C2lxleV6aiOnZgpIjOIp0jZ/c4KCeSPSx80J6nHvsd8G5oH5SF
DO7ho9iNY/ew9PdBbuW13uuf2yhzKImAYyIAgt9zS3US+sALJKGGLAkpvBIC
G5SeSOgBRyvpceQepassmkn0n9BmVtDI/ajHzojAqOq6XZxbxlVKMQ+U0ZAY
HCGGwR0goZI4VmMRTcAGbJYdfWDpQ5K+U9o/LAreAJxNC6dhDLa6lj2bw2mv
5cFfox2pd0BK7uFOaikGcQ1vRy6PDxs0RI0D8T4UeT342ox5ZaEJ5uuzmJf3
nMFLpbx8FEu3KmhCbkFcVcF3KnOy+FZjJiFlWaEZbb/YMCDeUqOQaLhbWk4u
jcWj/tULWTuw+luxU1mwF8F2xPNO4LUbNwRhn2evH8ba17m5trvc3N5fYN3z
rMfkI4/f5a7qgPLc1dSLErJJxxso/Wl1lH4kojSgb50Bllfy31IWpRiIJHyG
TckpsmQnQR4yM3yIHxf1V2RhGZnflKCZSa528P7DRsGCoNLqfjMcQl3AgEti
JAWiXV4Wd8NpDGDuQ2chzpWDQ9eHh+f2b8XeCVvpWse63JqDkwzMNUfMWenz
Pzee2HLwBHMVzCjicAHIU+5eDeQlyl+QJ8I0jxlTDFqFEgqDH6L9vKkqBkH7
WgqMTQxzTU7sNJ3TVoc2zRwHe8rLUIgJH3V6LHYAprxI7dzMVcZkkPX0+Vc/
/wXNCnXyUGXcdms0yE4x0FjjqDBu0aWY7T5jGEFjhTZV7nlJA18Aad2jkJa9
x5KuiTcYkFaIq8/U4xaVdj49XsvaWaoK5oOGZn1dYj9hPacU81OuckU4PSy3
cbVsBGSx291KGN4H/Roe5h6cD4fwWaGn7yGYoYtLOXffiIVWaC693MBMjcPC
PpWPYOWd5SJYcQkjT5AlnCX3IHAJAY2p+W0huWjTgZK6xXz8qiWcHq9VreP4
gKFJrZobrJVBiVzUxRi0XUjte1sRznod5AONcM+VCGZvGe2DytAHcJsnZXw4
19a7AQ81ov1XtwbL6DQDyX9dHcmX5SNZ0bwg2XLBM5xFVq1gJ8WGcV+jCHML
k03B/1bIrpDQVZCtQkCnx2tVzeT35xUHNsZd0LGaA/txy1E6XM3hltFBDDt5
q+4OFtGeedvvpTAK9ua+E8/vfaTL20ReFGMxh7eJrnj0GtOkv7o6LpPtzkGJ
Wv5NVVzCN4NTmsRSwreTbEYmllKaZwQJogpxQeHrdK0+xWdKFkkYJaAyWVkQ
FWcYz2plPN5v+L9nJjX2KsNYTLq4SA0JOTeLK2tH9iUZw23BfsLaEX97Lyth
FNdePLfdSTJ53x2Yp8XIWfedkvkWYCKmv6axLOEfCUR8wXhyxrIyQWwsl+KE
IXraaFzLhLgSPNSl3kngcImLG3gTikjlbU1z96K8GsdCYMFCKHkjffpSvUdu
wGUrTtS2b9GzuKswaUyVbarRzXoWRHHrHdxUIwllvdbA4BUaoLl1D9bhfpYP
c5qJyhMJHanghJ/mDOOGkXNZC9OQZxgkZCHmvYYiPDuvqp/OiBjXpSdyWOT4
oMIO+ZyLKnZUoH7kPCIjyuEhWZ7LrJOaMHfI1s+em9D6eZ2BI4JJ9bT9Ffn4
UexXFT/CLhZ+VMaeLSSFH0cBpYBHxpJVyKKw9B5D7L2a2IdEnG5Mm4npSFcr
3jGetPLswKR8ckL9ILX84LxgCdkJ2Ijbw2e6Go498UvspwpctB+cfzjk6Q0G
dpoWgB1udq5s0YVjhxzX+jR+mJosFH+vT5EhC4TbsH44t6zlXUYC7zVSyqU3
XCiZZHS1woaGWeOimBoXXDm6BLUQGIqeAdCw8OpmruMOqhbdfSNm7SDYgjC/
wID5ZRHmuRUSX8+HubrGME/KsQMDcbFKeA8/C41fvtMQPqdm/OdFMRwykNkC
3a0s8NCjUA5UwdNTtit1jtq8KKWgm2MbkGwpKO8ceFt84MCzn6wOV6TTb0YY
BpmwLtAYq/JPRuKuCqVVRpWH6msQ1WQxdxe5ceCV3u5GG8kbSYnuyVWiqmwT
0kF3V5ZtvjNCLRgKf7EAqP11gBA3uVFmLtPgJ/Tg+K5GJj5Yj6sMMfri3Pq0
hSlA6WK1WO8g7zPcf5KxlLQvRgX4qCjAYqoAXdg2AV1q7nDlluvcmt28i/w9
BoQzB/1kk7PXGCBdF691Z1idwByysWK9stmTGihiKwKkg8J6uyEyTzIg3WhD
upTTkJe8boIn7n1weOhjue8x6dkB2x9YbW1mtRWa8ZYHN2OnKtw2yNWV5W0k
RuUAYQXSD2mQioMmIP2BAVKrPdMrUpCqE8KyOWAFw7cZ0vH0pDTAiPhTw75F
VLjVqypUqW+l7EoTrQOx4Z3cS3dnRvesR90z62lvbu8dqH8e8a90Q3eTBx6f
uKMB934bcKJTfvynAK520O6thqA8OaNOjjXlYGBVYdcu17J3ZzwkfoB7e/Zt
k0R5L3aWSg+PwgOkeK8qBARyVMpHDHAlZ7pY4OI+0cqWZ3Apy0iDS4WNLL3y
FkManpz40kxjtneWH9ZmkVfHjUmynYJDbQHWnbMyeZg38N1VqUw+ZsBrVXV4
/TQfXsqqqYRXVT18oSHTXsp7j7INtaLNneMvLapoOGKoC4edcuCIQzqlqTyY
bq3L6IkO6mZGe3FZT1waIRHMjLdWB96NEd7Bo68NPMW2FvAuMITZKYYwS5qy
V/NjwgYTUgEEKtkGR92uRBd4MxvhxmcUJi5M0AW8G65nJzcM+ZQBtgsi2Kws
2M0GHBL1GuQWg+1SA8qW43eBUQdEW8gXpXHqChvZ6KgenRBpXc8p3wIrAmmq
3h+ckKNiY8L12GAdFcHe21EZXNN+W0YZfD97NgYC7vx8wMHnt/1JgKsZ13hT
flc3Y1Ntg+nHDamca2NL247kcMzu0NBR9ppZSqF7c/SfuaFVohTCT+ZormQv
Ry7cbs+Hm6KqFG6ph6ug9QYjPHe8Ds9ZroWcpVvDOyPXYhEGGXrz1QEqA9qK
VI/pkba1FergcgNQr64OKCpa1JrSMjZOVQRWM4N0viHQXmRbs8VwzC0B8eTY
dNxqOyIJpGSLNfz1ECsPtlRWVaXda62OU1cYIHtVdZDdnQ8ydU2DrKYCfb2R
hzmhahRLzilPG0UBsTFXwgYrUpODMXalZP8O7h3ykApfhZ3QkLu5nQ/lYNn/
VQ0ufHeaBlc2hH9fBE14/vsjTILK1OA6kkLSAtfrcr3Vij4fFGZaLFGnCtt/
uNvFo5Iqw079O6PE72WQ4SZlMP/XhtDTNe1r1OHiAK+vG+B6GV1Lo31mvDyB
UfaaMjUYbh+Pw2Z15iqXePnnGcJsaWLXatG/KM+XMuJLjUH0Z9NFvVtjuoi2
GtcF8SaWbd7Zg0k///Bc1Jy+esD0lwaoGHzKVdLgq6k5zzUEW2iupDsXVtMJ
NcJNdRx8DqGmeIaUK8QTpOL+YLBAwLxlhYBdC68xIHfCAiD3cD7klM2hISeS
MhdyrzXk29HmPnYzjlTUcaSy7O+x+m8MtlMECZqx7XQtO+62K24znc3Lu36m
dcP3DQAeFwGYGzfeFAEYlOT9xlgpAFPjozsF22sMOUcEVx9iRRUaNc81IKiO
cH+jwU5ulLHI7IcrR/LB6fFPhIrVRWZf3PbVrtxybWwq+CPjcY+pDjqU9o8G
WDxAIygj5OWK4mpq1Fcbou7YxKI1XAKMEBUr+9/G+BABhZXE0biXRLpY+Cst
ux4kKw7EGjBl532Un+i4E7tZ4JlLHkAFTEwUseef/PzYgNmSBcDs15EBA2/S
jjNtjyjolZQ+BqDDfVaDurMNiWedcLBAXwE3WNDxtCzvOOSWags+mbYkXXPG
Wu+RrThQlEkdb1lJ3EBrVmFaTmjlRXtb4lcsiAWwMMSS6LwgJi0cwSEsyJ1l
sG59KvGG8rvb1qXOQ3+u8yCNbkT6sQMhW1Wk72HcqlKKLSXAGl7tL7dV9Ln9
mQHSogZpNtq7Ox+kSpEokIaK1azNaB2RdKYRYGpIDBcJyGX9iSUBrlXicZlT
ApdRx5o2szeHtG7CwjT4C62b2tdyr7cbsaiJgNkokMoLJ7VGlg+ARqihCDw1
hZV2USwF+yqDUeWk6KBgdZEIeRANyoOQLdBc7UXhJNi/kmn6OJBRFRAvgYSh
py3Y4JBqWKDH9UB7HXeRB4Yt1K/lXVAl8RoEKu15UMnQV0pLuc77GUbYW0RV
nm0bdwVoJRCcBTr+w3FnQP/kfkjpCChdATF+RBs+5truxn09/l5PK66hnG4N
8IzX1PZzPoXPq4PbjaffR9eUcb/euE9xlxnjVimB0w0BJXXZ41kLVQufeNis
p65hsfl3q7wy7assUqU9pZhZMjWQE3UfnSgDW168XA+l9ncbuE4gEEwCy0RY
WQGBqibCaVmhcoYz7fb6GvtIYiBsMTFJZxQraMRvizljjoDRYYD1dJARS5aO
Da68Zw1uIeRWfeem525YgGmLgAkmOLuTquogCeoEi4CBlUki4Dur0uMV+Lsu
FTBpGiRH6orktWpA+FR0AN0+R4frLAuHs1qit1c2yj1InWSBhLwSk81ycE6G
FR4l7bTEMqNCktHFXZP43jKhKgFW1dcmgJVS2RNrausiIfWHvqNhe1nG+4nh
arKe6irEcX+oSzo6tgHfRNGKivbr6zORfaqojppnJz5MdS+HE9vKXLXiExpm
NR3sU/H3ouzhe+bpH0WuojMauJblPM6B0MthgHo5SCcA7AQIgbClJLc4CdK5
wc3uvcvNtd9NjVy9mKbqOthfcD3C6orOW7ghAgJrOz5FrmW02HjwpIooeIgp
nHK12UrDCEpjCjkuTei/Kv3LUS61hiB9ARgOJPU2yuL2URYX90V1c4FQB7Uw
L4AS97d6hybsiP9VWPPWCAsrD4TlUFiBaXGpphQrxqxgcSJxV883vXj65iWO
/n7UL7DSDCpF8V2GXlWWb1IvPVVbdY+83iiyAUKbcNPmZs5kU/VJ7CNO7Xc2
BXhsjpIiG+xLBU/anCMwjtWaSoOopnp7McEigOjqi+Ed/p4/91RUd/tvu9lR
6rrI+j8tJDZcDqCd8lgfyWw4T5uDfRXlUJswZ1EAmQ2Rqodcy69vpljfnlup
v+Ye7v39iCE2KApVXQQdH6EbLGOrJ76GWs3QMkGtQSCGr69/2L8+5JnuGPf8
mWewnKYS+peGreHZsvkqiYuWxx7hHTDb4ga2akdlYPL6+tBtjg970TD7pYZZ
VhLhQ1OhbhDbeM1qVkphamftX7RsgyzMPLz2f+gNFHe59GMIkvykBcPHX6UK
sNaoydiiBIeVU9RY99z1AB5oAd3gsMQW8hStoMmoY+uvDeCQPs8VTadEuAQx
zUdcKBNAwyVPnQUTgIRUvcBFYLL/lhuQRKgpdqNOS/TqcFMmCc3HS8C17Rgo
4SJO6NoG9YZ4yncP9LIpwoGDTZ1kNbqdhsxImCVbu6/EE2+oUzHeu+N4AcYa
ODVDwkcl4kkIaTH+bgRgCbMJsNJCpLDVXjLO0k9zZ0XaIc07NMYWpxtC3kGO
goCQ0mMGlO7SbGWKomS3VVBa1llLKYRytfySjGZjIVSENxlw0Ym5jWgMeFDl
pWikfjUIazvJnJYcQVYQ9dtqnVZoNSC0VkMoFTwBQmcZ37szEkpQcZqGLBWn
fNglQkMRTv6dFz/+ma/+cBTg/lVA+C3Zf/GbSC594mO140FFjgdhC7Cd+bEg
L6pbdtyKJ+2Ue9eTWZ3kEtqMp0l6wFgC6TWRN4NPwvBSJoGClwrrwlexw5QV
nAw0dolScMWer30QCOVrH8K39PKy/MNvJLl168/YmAx7s1dUiwhhbZGcT9GV
UWvhUL3bVPKAwz8qEntLJDARVNm0vGx8UQ7JL4xrDLCPxiEBvlac2IzqLmFN
h0T1YQIcQMvDreeqD7ier7wfqMb/5456/ngQYKezAOuKtUWSWgltJSiLQEmF
xURoW3kn7HoMMI513I1JBGqHnZ9ESIAXVNZNmjtN+fXGyIlBZDPwlFlwSgo8
Va0b8hGLawCNKS0A7Kr3e6BdBGL6yovA8zv+aPf8GadHdsTdCmwHqPO1i5RU
poBS58bQsKsioNRrAOWGyF6Bnaw0/IWRc4Ngt84jVIDJd3O91Y1SCGVRAUR5
AwMIGDGARtMTAGb/+88lqfXxS0LNFUWpd6t+3rpLKIT8G9PwUtqhqgdDj6td
v/E4dNBwbh3kOyJUAqTuiMOEaylUEnVXF2CRcJF4Jj1XX8IOHcFJyCdAKAud
r0To7L/pWseBpLq0NkiUndpMVzOYdKMbMFigOYLGktvvioQV5DaDRlkCmmAM
PVciIL2cyeLDIJs/BCKbZXK8HHReEEAF/F0CwiF+eqXjEFs7N1sWCd2y/c78
M7+xseV9tJE3CRQNGVChBhqmkAkS+qLIHEEa3x5IQ8llCyD1KFIqeOSD/rFA
3BbhX7hUvup9AAEAViPeClC58j2u54p3+dc7PbGc46Gy1EPlNIDIHo4D1VHn
b07e+hfEgVwB20LWQxyo3HG7igOBDB42QPE3+aAIooX3BSh5SwaB1u5MJZdo
osJ3xEolAkoEiACDOSOSAymlBoBAzxWrXM+X3ub2v+8sYpuffldK9/voIB4Q
KCxU4NSSvfehY2EFf8bj0gJSvxdZpEo7IyVTV0fa6M6wyCXGDPTwDfjwTAVR
mbBCqeu58r1AAldeRJDwD9zzpTe7+bNP5If+NtpxFNSpCyXknbxxCwpRC+AX
QDnq6rhHYcJYTpXGE/DAVrzGOgb4peqBDSVSWuV/gVlBD/sBZvQiPqN/Wnzi
AhC7942ufBeRvbwuv9A9v2KJe/6VLw/dVEAeYlGH7P4G7vdmR/mx1dRevTU5
om3KePCr47WqAa6kPC1IxQQCQe+kEKjwj17zskDOF9kP3SA8Li/kdXzolZh+
exCEf9eDTnfzh/rtu12504vCXTeEGMuM8bzUr6A6b386oi98jwu55/Oe1c7W
4VOf81KUXK4efy+Gpyp/WZ5ylefhVxM5/+RrvCXWuyD9v4JynfXwpe51qpTz
nm0/RCv7NwaNfUU/nBk/sg4Op2y3Vm+VD5dVb1jmdM7Jniff7l9v9Qv2zFkP
/7ml8+ecRA/VfCUy49jetfHwTM+SVF5/dSixXznphfRBY2kkRXMZ84tIZ3A1
eYYgk/Qz5MYN/YqBt/wDXH6Bf4DL3wiNr4DmTvP02nYXhohZkKjKlaeM9X4x
0lxVfvqSQTS8y0LpD36EZF+VGcbzC4cXPMIbvdlw+Ru83Nx/0SuJdU47hZoM
7KEoAJmNt1KH18zymzQFmezxFb0WvFZ76WqaVPXh0t+IrwIs3P86H848vug0
pqAv48oL4I77GfbQFh78mTdm/ax+ApMHMmW9eO3n8amOZOiHn8DaodcMqzj7
BFx9uvyGnstf5z94kXv+9FP8I3yRjNKdP6EN7c8a6yahk0voSRltgCIvWWmg
lyRLTuRvCRYKxACLhb8Ie1f3/Kl+7Xuuw6Wt2fFjqmA4ZCzv0gjWXAf+exFO
YY3ku2q5ma4xI1r4lOEUe/AZdZtA5dnML/j//w5PWWMDNo7/gzhfkBA/i9cC
G6rlLUpXbtlDOPS/hoV8tHIhFZG0vzUenDemKRHMC7k4DimBjix1uH8LC6C7
c+mI/EKtx2+MeAv4VnOXhFNklP8Tpvuz6tPx0EqVJgV/9nSayv/DgMxFC0D3
zfGpwljXG8tJp8ZH+k9jwncvYMLVEa2BvnhCxaJU/U6dRAornVQ7luDfVY5k
MPxN+k4HMrGAsSqiwKKNXxjD8B5SxZXpsuLpUbCYdA+8dJSXcwbnwwKcfc7d
fxjX3hZXbBENZyYUjSYrDsNUWTEJjPomFxuVwypX8ufWIYn1elZ895/G4i+M
91XV8Embq0BrzH0KfbWeAk/j8KTn9M/K5NHSpljz1dZOUcLqZLyBF5LyzbW4
ELj0klowx+j+BlmldZxPQwRMmMBa7Ov1Yk1N/nD8XuA53lCu5EsVIC/RS1wV
lojPe4Q+VZxSZe8iTPqI8SzNxjPXXlN3xZoyquo/jdUlXdqq0ueWeF/gMgad
Elcn5S8zOSOmWW6XjnuukjwVRKyln4m/q5PnjgjJQOrNcdlhrJrLXiQYn+fr
K/nvvEuOt5EMQjr0fxpQOl0v3STW3XHpgQj+1gBDbYjLtXlaCA2RYoGJRQmE
I8ayaf9sLinvhU/RveJ1KsnF66S8Tb2A0fE6ZM1suzUllwDShSZaoUt+LMlg
rZoijdWN0cfpe4pdfhQfIkiLyoeAGbszDyEdA10i2ySykZpNTBqGF1Gdqrvj
94KK49UqOcarJdFYJyuUF4K0ylLVgydLndfAqJ4H7o9IClT7w7jU7gx10AZ5
NN3TZfIqBd640tIGGsUlP3yfJTrUymljXC4hl+OiwwJ/YOBKs54sOoWrSA2k
S/KiigHO8b56xdGOfAeY/t+NxdPxd3h3nUnMY/QlpZN5+YoxqDhIkoGw/JXy
ER1EEDbBWIBy/x6hFNa2LH4vl3r3RyQF8uLNdwoMvDzyGexWQf9hIGrpApYw
G5cQ6ORv4rUgAtQSNMEeMaamXGiubT0XkRl0KM+qJGU6azQr/psxYbLzyaLj
JOQUMGT1vtKPqaByxHj0Yj6EA2aeoTsVDX6v5tTKYKepF6e3V0Pqobj6QFbf
NQDAM2ZaNcUZCc718sRZ3fx/GUDiaRRzvbhimrCC/6jEmjwMzPDPemU4y3cj
fAJ/6BkUXfxbHCJj1ZUEQ80Mun8xQPQdAxvpbEiUf8yngsBnxXD38zSkogdK
o2ja1w+lmPF/6QlNo6k+THjYIIdvh09PrJgmPOjhSuykPLU4LjqMe9gY5lt0
TRG7fjhFLgnSq9bmJbo5AOZw/G4gmG8ZVMHTfyDeHjD+hwUgc5kx9f+I04Sx
vmU83glqarWq5/LRGqY+LgI4TP0/I4DDWN+MUwc2SadG3P8Dvs9F8AkGMpH0
0LLlGebzZshQxjPx4XJtz5OMCf8f49o3DPjrqdXtf78AlL40f2plXCZTh0fT
UyuQPxmHqFpt8zJj+v9N15TB+PWI6sBLPD1116tTxOxIURC2ZyO2LZ18moHP
f41LCJT1tbiE7gzw369XnLKuetr9cSUW3Vlt30nGaql5VQTukQwuaCV4HluK
5v35lBCI0Do//v+N6AlYvyqiW2DtXpTMjjCfzJ8wQOQcY6B/ixMGqH3VWFg6
Yeb20eroPi9/ViU+rQbMelalHMvVUXu+Mev/R9eU5PxK/qxJS85w+0C8VjV2
8wbju/+HrinKupKuKTarMn0f/q6O5QuN7yUx3kBWV9ScWnFjt57aNAXeakxt
BQ6/bCAinRopuhPf5yJ4Vf5ciqz4MRUhHK8eU6m4vQtE8LsMECX+SVgSP6ri
pcrpw7B7FoDgi/KmZndFEdiX4vxhEj2/gswuPb+JZcuioIxDfKBAZey+KP7i
+S8yMEiNI3KR/uG8qZPzWcJj/lUERyBwPbUa59fx0XPtBi5UUDyTzq8o76+M
m9P5kcq3aICbCP9Y3qyl+BgBgl80Hk0/tTIpNlXOX2EKXpo3f138IMzF8yuq
WqHmV0ii/EAuwj8dAIUTUtgfbkqmCXylp1Ef/bL6NJ/V01jhcO6ROG9M+F76
SBFyjRPJcdgmc1ZlBf5lRFlgHzVrQ4rodDa8fSEba76oV8EpQmUMNsVVBMLR
q2hOjJt0Bvz62gh8y0D4svGM2aUE8vo8XVO0qJYSml3I9MnsFuotAwBnlxMw
U2n6uTh7t4kOawNKbWVyVd4alsRBA+A/Gwc9YiJDC/tbF0ACVxtrx/mtDDfP
rxicnMW0L3xghJv1/KZG+XaN+ZVY/Wx8yMCIen4lD5OzXC30fy9v6qXGWJcZ
eKqcOlDGT+Pqq6I/CYPqNfDhFooEP1NjDcjJ12qgm0j/kQFHnNU6C5krLhXb
6SdXq/+xnt9EenPe/MuMAT/1wuan0Hsu0q3qinRqRW+fitcCIfDU79a347tr
4qPnmhFcdHOkYn7epa6Izjo4cXnF/JlAYnXUW3VpR+K4muCSc0LCYvX8iui/
pec3Y0u35s2fBJ0C6Vn95NP5keCrnGUHX7K6FeOEK+LggXiSFrzmhJmP0G+t
lhtaa2AJJ0921wdquzRiIBC6nlyt9QoNbRPbd+XN/6KIvvABl5ErRtPzK6q9
fAHzWw0DcP4T4rMG8kl6cXVngP8uYxwyA3NNi/V5U2NcFg3Jj8encvJzrJpQ
raUpTmgR2i+Nr+CEJxrIY7tecZaaukGRgYsGHt5e5SSgQHsP11iPor2Fryc7
H3794/nrCbSwKW89J8UPwvy8Q1lxm1pPnalY/sKmCblnS94STjY+iPvqNBEq
E+tj1WliG32l0n16SXy+MKHlYfIzJ+caBWJOdu5UNTF25K0hCUcHifuReHN3
Bu7v1GjCd+SUV8e71b0Q5z/FgOfF8aECW1bOH5b2QT2/SROtAY8468v0DDgz
P7USBMuSWfHbyckyFqr36WlWGtC6OD5wYLJ0moyMSFR81STV43pmq58EB08U
O1WZedUC0NqjZz01DhOI6UP5s67SWMB3b89HZrbApdJdSuYPj5EUEgTKq5w/
oOct+DsXwUM1plYUVXtqRcdvio+eazmO5M3/ijhgeBYrEZ7Oj4h7wwLQPG7A
FWflVI4iMyvVeox6amXKnRcXWTVxNZm3hlfGDwLRcYhSMVnlGsI41Aki14qw
Sldw6tOND5IMSXhGPbUyoM6OU1v0drDG1IreeGpFHDz1O+LtgRToFIbq9sOT
BiBxfk6dKXrjgLIyWvT8it5fmT9/wPzf583/qjhXGJADf4rf9PxqaadG0FtY
/+95U2MRLNqOSRg5AEFPqEJmpYiEsJAXx0VY+OcKm0rHxWr28l7j5qPT5SxO
b6+G9xVxpVXNit/XWJ4izyQ6FQCqltcgqDdJgdZUnVz+kLeeszWmcP73xPWE
B+L1kBYKKW5lSmTWYZobSWmJ9jvOiesIZGs5lWodVoP8XIpJKlP01K+J04Sp
0ZpFNXCMmlCZfscskBj+Z97MfKi1ktDvjBMFhuSHXskP7SjpiInHBvgtHbJd
LP2VGmt4vyQ8DOYl0CWv18gyieZf89ZN2wg0gawyAFS57lB/2jAf1t0ga4Zi
1KbkGfABF0cYhblK4YEy5X8mzXFOXdFK+hiKFxn8ilEo4immYzd/HVYpqQl5
NCoDpmvyFPBEErFXECOp15iu1aJbq64Ul3+e8Vyr4vKDKOHliw2YLqtBX1sV
l6WrsJOi/ACZJLMX1mZRv1Wcite4a5LSVO+IcLLXj3vNZL2wPqqyA2qSgusw
Z1j44pSELZIX9GeTh3rBr+cJUnZluaBkFC/4NL0epOakxL1b1pi/02iR4NbK
PoZnymYctR95flx0QMnb4qLDg/CiX6kXg4vMbIxJH0TuWxUXHagE15ELTNmB
k7dgxZVvM27mBZ9uLFjOHa614ExiEWEh3JsaRNUXLCX3KR++NX/BbCAqPuQF
VyMLXDAXdUsmTxAqiIyUEF3PN8XnCQh4i37udHV04voRvab5zJpk7QBgTsWF
mniZCNdmLYjPRFdcxAtSUpdSXCJ1AQzNehlhy4v8yPtEEISV82ZyeGSYWTF8
ZoFJ363AMW+ma0ou6QWqxVhbyQrxQQLeLc5iq6KJV4lSJRJgxTIVn7w5Lj1I
I73MZpdoqgIDxUWduyGsqk5WvpIfCv/Snk69//TouJJuUf9HkserdMp57Ypl
LjRu5rWz6Beyk4XxXtigpeIjNazK3JqaQ5JMUVyEQ/23vPW+OX4jMNEF8Vpg
cV4vxRzqBK7yQqDVV37WJJ9lugo3B+lurQl5Br0tXokSNrySpNlTeNSGeHsA
G9WzG+70W40PZJNOij2e78/iRyIMZHuysn1qzaeomkWYkg4kdSSIpkivpIfA
d1YNM873Nv0syNxvjAsOzM7zXWzAMznlfr7mfInjEijpDQaAeD6KvdbL8wl6
5ev/2/gmTsN2lPJpzo/XAu55Gur9ECpERDYnw2tPf1V8vCDD0TpKGnekjYqP
COPkjvhO40nYQFR0zQumzEIQ5zLe/6oxvKwFp0i6dnZn4JEk+wIZsxdX6UIn
2bCA/9cZN5PyTo8YDiT7P/LGZhdYCZ6kbjg8JI/9yXh7gOTzeWMn9QEBiYln
lx07k+7Hr7AoAeyE25/V98X5rCq318YBAk3yfJ8xnkXM5/RZas2nREkyX3hm
nk9CG44Eshgc8D5tXR7oIfF/wryH8taSFA6HDzjuoMib10JSCRVzqr0shZec
qyjkJKgIlP0Pect6f4RxIK9z8pf11rgsMa4AVFLe6hLLhtKWdakVE0b8hwgM
7RMkW0cCdpKmAEcyGGNdscolJg0ZSbCyk3mxicUHg+ZObu2/4skVvS1Skze7
StdZeXIviSAOZHyoxhoUyfIaFEvqNSiPt6TX1QTvXhqHDaz7bN4aEhUeiOXs
CJvApukaUv+7KZ35ZcbTc/y40pH6ULw5LInjpUpALGjmlfExAss+kzfzh+Pz
hQ/OjKsJ1xY088sjtIOAT/oDhMf4Td5qLo6rCZT4KuNmTQXKAbGo4BXxgbIC
VVEBriv6GUkDt0CTr4pfCzSiV6N4ILOaVfDuNA2lGCzAmQ/oNSRtKQMf8BoU
bzaqNTSlT5+4rsEpPN2AiLhpqYbIQMTqtGztmOLVsImpnPuCXiGKLj78W1Es
fIfJIAOSpAYkLOL0uIhAOGoRjc1O+0IbkvcrnRB9XWpXhdEOxBm1J5I0zA8g
e6VxMy+FFG19s9PKbQMvgeWdsr1yp04qc8ITnxYAxSTJ+yQVQ/6mxojKUjwt
LikwHz8MV+gqEpqJ8NBWeeY8RXyX5Ke7M4D667juILan88a2DkPmsRWLkCSS
Tdw1HcPBvPmSw+UD0k+N8wUm4Pm+p8GKX6mLzxeWOJQ33yeMDyT0YsxH1aal
rFlkGW1DxijplErySTgqpRue8vsRfCFwU4iPHbCSO98n481hcSvjfAHMPF9S
yxvI2v8IlZbzpmFDXlHKy+LaA4XzNFQOXeEb8vCVbsWnI6LCik+Jw3dnoPZj
jRGcPSkxD0vfmzffZ+J8gTASg+dIBmrN8ekD4UsjrRTIteZTVHGKcTOFPaQx
lSJ8K6fVpoeN8302DhCogp9P4ZbnuzaOE6jC6m6XzKd9gs9FAAVcvSQOEKie
5/upAc+GCI6wvNz5Ph/HDqR3ckRIdr7r9fPhV+qMsfca13C+JgMYXGSpyJ/n
u9F4PkuK1JpP0UuV+bivp6IXS4rsNa7hfH8ZPwj0kTl6K52P2pzWpxo/rcOw
TsTFab5gfMDTKDYg3PBul5IIR5EOucPzNjZl3lBJiKZ6Hv6WCORA9e0RyHps
3n+oJNQJcexAFTw2N9BWFNAWx9a2++XGOC+KzxKomcdeHdcdVHxrjbGVaYJj
o7HD+LzdWO1j8Zoe8UtxxEAXxxvT82rv0AtIo7twLQBzS1gUznJFnD4gYkX8
WncGJrQtoEJ1l+IoYV2ZiXjTuEIsT6RokoZKzzQKCjt2idmqx/5KHDsg9rg4
diBIHjvZWxAIMnEtAh0kh+mFJafPosQGzzdvzEcHxtWlaA9L3WrMmz6TQv9y
42ae496IGLhdlpU7/FcjxgKOjzWel4dfF28PlLslQl2PfVX8IIyzLOIzUAiP
fX980kC5j8YhtKn5NeODJCvXnQFLspcioNrqpJmOrdB6jL6Wjr3BgIllpt+f
N1+mYXj6LIolSKW5X+pnQTDWG7fnzveNuOAAJ84PKrLl+R4yns/SrtaRyDhf
skMzU8qgCZLnS7Z9WNq19nzfNB7c6oPE8/0Kf1doV2HPB2pMo8iEp1HkzdPc
yNM4sm+zGU/Sy0r5wgjWKeY4e9KwKUBkSf7sN9DwK5OZgW4LzTQ8X14F714c
nyvwSu4yrM7xyZnGYWlqGbo+i2lplUsS7Gx8KZpLzijXa0j6gmXXoG4uqDXI
MxNg9LpWJmtQev8+fS2ugX11I/qqKSddA7bnZru42SVxMCsefU/ezN+Ls2QC
Svoaz3yrMR+7KjUzwrfVWIMMgE/La1Acx2tge32lS36kCYZL4o/ksuVZGQq3
uUu7Ji4tfECdGGJtopCERNqa41pV4QWQCwcXrAiCmtw6sQgXxBumlfStj4MG
xlXUqpqxwjKQS5Iu6QGWtL6KiIOsbU3esjgyooS0FXlWyyo1JRCDV6GbHi5d
EUXmVGsDGC13JclJChkzX6OcKkHCfmSX1EImFdwSHnW15lNyPJkvsK6eLyAB
fjgeqhiWKbLSRfhhXEigFibp+fz5hDZX4e2raMku+Tk9DhuY+Na8NfwoLrhb
q0PNsPYacAjuThtgAD9nRFAG4rslbw0cVVIUZ0X29RrgmZucdM2F32fHZ5nP
4E+Za7HNPE7fjBfrFZm5GJpjOu/QT5TWSyp2twdXNMWDwzA8eKexciuOkBmc
wlV1KQGFB+WRu2j+bJ5CRr1OD0jxqFJKDfAtHoswrPINwcGzjhxIhxTkCmEz
LvnIzdTYEeNFpsF338kbnueV9eCHPHafHgfHSiySBY8tsEvHfsJAWGP+2JWm
d9JbQrxxSXyHyCqDfSA+RzA/Erci8FLuXCTRw2k3Yh4l9d9Z53HIeLxYePnd
vIlwBdREoMHalNMsY3GuJ2mXHYizVHsasrcXVYNdk3yJK2WHIwhSAyLp9dWU
QVmlmU/eYGMWjBJnl2l5izX3E2xKCdPFBKHVlzeJv4SHs8AYHo67zVHb7rr0
4QLWcuf5qzhP+jTmPNyufCJSxZHM+Ecqxm+qDS0YgHIZsi9SJBlSwnfi0E5+
kqC+AlHu0imrJmcSKoL+dt74n4jEUoVf8HFJz0miz7KbZZX47sq8Kemgd805
KbgC55CBkZ45GGSbZaRdEe/T1vBHNAyr8hDVmUkW1nL/Fzbnny0IrngTlT9K
KlkpXcnGp6Ivd8qLDLiaEokKmt2c8YwojK7Mm+FdEZBNjKhcQFJe3/0dwUGo
RfB7pQFLnIJy8DUFD62EN7tWVFtekTf6hZoSqgocqtKTEwlV1v/LeeO/QQOo
qqChkirZL6uo+0t5459XHTqCYSJ4Ocsvz0YMQ19mUBlO9+pKcOU+DpUnSCWT
UuDJVptAT7lzviqitJZAItnlfmc8pmVQ5k6JcjPDOOJBKYFEI3CFWoWdKeDJ
tCZcqYFYlWmaaIKkWjPG6OHGzNAvWRCs8CY29X8fYXBETK/MoCcY0DDFCPGw
2E+rXFKWSvoAS1bBfepOP1tuPNxlegnHRZDVlDNfU6todonDSLRekmvivHIA
gWFNPxz9VzTE9QKVtjKFjWuq+2/lr0w4IllZGnpJI3KcWlHWQqJuw8ouyVvt
ogjMmjLvuzWXrEJVrBGbXIytSpZOQdLaoZa73rq43poy9Ps111sZ8MTyyKSR
VmBha4OddVYvrpJ8o5qS+G/zF1hl86IEq/GHl1qZsEsOx9QL/PcIwZoS57oF
L3BDskAVMqbQucrwhVCGtTzq174gCX9jzdWtqrW6E+NsAgQY3loYbqRYiB64
5b++LC4kUWzCxKb8l395AbikYB/765hzkZ90iQtAK/5wPF6xyEeMFf4hAriW
EvqFWmCg+swCE84NcbbIuZnwuCwlyfaHp36PsVqssq+i3QIw71VrlfWJDsms
VaHWYuyVdE1ZkQL0lAR5ycpporL0hQlESg9yGAX1r8iSrGBscgn+E92Thlyt
gvEkaFt11WTX1lSSlGflak6l/GABBKIGuTTvoj0R1s41sJb5pzBvLXIugram
gbuJvsJML6BFkLK50+zi9hN4wXuOUIfGJGIs4jLeG+EbDOPfxCXVxDYVIchZ
AQIBHHqxRh2+u8CYbqo6mkTkUTc6adevZILV89maaUzDuqoko+ZzLIsqIlkN
C5yxHL9eSzK1JRMmTneIZlm5qgviMsKU2OgsR7woFfJ4MmFSV5ANcChjJJkw
PHf3C4BqTzJnMr4OcKBVcaExU0d1SpGZBpJJEqEcaL9QdZLWKvBTzzKcTEPB
6AoDBBF3YURcmGRXhFlNFhtP5iFKD7EMIY5kioCq7bWBBcNMJ6NnOLY7s/ow
9KMa41Vl1oFk/ORszYDxNwVkkHSrxSv4pSeTQZfqRceyHMTha8LwD1WHh7DF
fDL0McZ6k0hCwOY5YZL1GjJVeeHZZKZlcdSsM6AgH2dKCs5qSZbnkonIywxb
IlP19P93dzUrkhRBOJ3uru5lHEVUZkHUFkRExMuqA+7BAkW8eBI8eNAGQQUv
e9DDHpTWw7q6Bw8+wLyHl3kHX6BfwINvsJLx+0VWVHX11Ybp3crOyoz4MjIi
MiIryzqCQ5+sjT8N0SNL8n+gs2edA+OKiM96+OME6P6FTp5zIG6go6yLR9Mi
oHX5QWx8Bs1mA6Ut4dgQEwt5MjSkNh5EjiaVCR/ExJlJkuWNAX4eZYMGuKvf
sP3B/KA7Xmb67k2nzer94rQdVUBs3NuULNn4M/peoFuBaVqbkPBOgMdfxwSe
Tj66ejuBFgLtBm12aOdPx0eXMKQ7maW/XHaU89r1GdsipRaTz2qSaSZcJFyB
Z2Bl78QyjEiG2Z1xdX8oRKMDRaytkbW0T72feAAhMl6fclhwSvH2nVrybqyg
XpEbVnm6KrjoP/hNxxbdxIicN0CmkjVPXFuBz2JlgKous9GZshGBdyQa111S
j6e6valN5a/l0Wi458ROJ5ZA6+Me5GxYNAEoC4eFTRYHYdNqy70QqyDI0S9K
it4dRr2RDiKzG8fJruvnysn1CNEYSLw/eZ6mBxU/hVOYqjJ9tR4RI+f2KJZo
tgTXlQ5uZoR1/OiqmTJUvom0oeLSMroSd0rpoD4zjGQD+xzzThDdRojWASJg
CcZ5jaEolIWDs71RM4L1MB8NW5eMw7PIISFBbivRvoq/EoFyglDw0eFxSRVW
eenQDB+EEHlxEpEg5UxUhxKN5AtguwawMNaL2I0qKvSzUGGpMbJjERDBTInp
kQpoGLcJRl/S97y8BcH0CsLUjcHUOUKqP9CKjCAUDM0i1tF6iWhG1QJvaTuM
IEQSI5tpNThDHxnYXfGAjQZx9sXyQGHCZyGxywRo3hVx1JckjF+bxFgn2DyM
ldgUY8BPW1UXLZhO2O7njjmPkgo+ghEA0sP/CwRqud/wBP11ifvtb0qedwOr
YyRCvsGGnDOt85xpousNBH0w/8O1QBsU+kidFv6kzkqhjx47j67Cq3+q8Brn
YxRpng0UpVSkt8UniRTv6lV2lBuYy0m0P3W0jy4PiLa3JtEOiqFRFpi7buto
O6nK5TphOinilVaPATTC3zku1tY41JZH2dPYcplFfh3nwTlkivFlAi8nMY7G
IoiUO4hs4vzw/F4ji2jKwUvqUDC1Hq13ogOUjMQmOCzFPQrtAt7/ZeSNa4q4
g1rj+ViPc7i2eV3bzMDkXSwnrJCujiDqCo8VKBtvbQ/M/S2sd4B/g2+lh4Um
Ri1GRphlHLzaPsS3TJm8lCB7nqCY5Zgvvcw82o+861lLs7vjCIqjraK1hxGQ
mbdpf1Nx1D4a64QyEkAEP7zeSl3A8Qg2ABlanM3bliCRqlHFmx5k+J5PoOPX
vESn9ABiEJ3Sfhy42wnlkOkyJOAhVJsC4xxySKAv/tkWN8q7WgAP3LeGX6Gl
qycT7nmL3QlLuQ/HAaA0OYUXlsmvzzhFRuXLo2zTKNrOi4NDQaly+8CjZq1D
EtjMWOeV3PwV2sfjnAsZqF/bqAWVwwPCNvScxe/6AmcAF3d3JX2pKdWtVKs/
17Jd/VVgPLp7LXvIkgJ2c7IlhMEnAYMQ0YN3eY1NcGoHMLDFMmCgQ94PMLBN
EhUDSdl2IU5a/EGNi4RV3pd7wtKKN3jgZp3B42SYCNsVmJS8ZDD7p9LF+Z8O
tWb9KJ0chZ4XAv0MqEs2ftU/jfRIMRFGj541BlwECL0vzVQFT7NI5Ox1R3Ke
xf4caG32OxRAUBHleo8NVftshc9vs2zu0oQfaX3VaZ3nCX8xpLUv4C6uvGw3
BapEQELosXNCMexJhPLN83zKr4BGOCu7Sf3m/bzggMxT+d9AZ3KY+TDny84p
dqYNXfqYzdKz30F3egrmIPvLy2yEWxsi8zrbnt+Dznjf+BJ5q51kj/ddnIrh
99DP+86U+agQJDEJvjUtECFCcR/a7xOByNaNywSpcQ5+hB546/zTiBS2PH+u
/QyNfhDJZtedLXqq/x7AvbILRqPm3sHvUIm+/v6fFsjWpG0xH1V+eAT/lzyW
OhNU1vH3TYmf2lBVxwvWwuFnKno4bHdXwAXnFs+v4b4t/L4XQvfFw0vc2G/Q
sJxWrraCONNIPZYtkrIBlZr0Km4kK8V6oJcSDu0pwddpe1fD9mrFVbyXGIOw
g/VBbfwK/9d3M+CNzS7vPTRm7kfa2HsRkRvg6vTG7iaNNad8zm+MdbptyOul
3rChM2vn4fB2ra7y1eP1LLg1qVtgp12zlkRG7Zquknoj8pbeGKjV5TIC0myL
7yc66FD4asVKVb2RF1HnffGP9nuAqnsoG87Aq0gclcHxCfsRxtp6W603YIJ3
pC2V6J1QtvbiHooHKm2gCLGgPPEf4MA+vw==\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"4aa5f0f2-b603-458a-a2f0-b4dd4ec5d1a5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrate", "Subsection",
 CellChangeTimes->{{3.972126860539167*^9, 
  3.9721268628805027`*^9}},ExpressionUUID->"d9aa8be7-f2f0-4b9b-a1fd-\
cc2ec0bf7f59"],

Cell[TextData[{
 "The integration measure changes as\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["d", "TI"], 
         StyleBox["N", "TI"], 
         StyleBox["d", "TI"], 
         SubscriptBox[
          StyleBox["k", "TI"], "1"], 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            SubscriptBox[
             StyleBox["k", "TI"], "2"]}], 
          SubscriptBox[
           StyleBox["k", "TI"], "2"]], 
         SubscriptBox[
          StyleBox["k", "TI"], "1"], 
         SubscriptBox[
          StyleBox["k", "TI"], "2"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"log", 
            StyleBox["N", "TI"], "+", "2", "log", 
            SubscriptBox[
             StyleBox["k", "TI"], "1"], "+", "log", 
            SubscriptBox[
             StyleBox["k", "TI"], "2"]}]], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             StyleBox["N", "TI"]}], ")"}], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             SubscriptBox[
              StyleBox["k", "TI"], "1"]}], ")"}], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             SubscriptBox[
              StyleBox["k", "TI"], "2"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "dN dk_1 \\frac{dk_2}{k_2} k_1k_2 = e^{\\log N + 2\\log k_1 +\\log \
k_2}d(\\log N) d(\\log k_1) d(\\log k_2)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4c175ea7-cf2b-4712-9152-662dc710f92f"]
}], "Text",
 CellChangeTimes->{{3.9735986123233023`*^9, 3.973598637622978*^9}, {
  3.9736116458884077`*^9, 
  3.973611650120062*^9}},ExpressionUUID->"970b118c-b539-48cf-8534-\
ffbfe62c95f8"],

Cell["\<\
The integration over the cylindrical region is performed below (can take a \
few minutes).\
\>", "Text",
 CellChangeTimes->{{3.9736141479178057`*^9, 
  3.973614167124021*^9}},ExpressionUUID->"c8dfde30-1172-4226-9e1f-\
489d3cb4b62d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"IntegrateCylindrical", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"log", "[", "n", "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"log", "[", "k1", "]"}]}], "+", 
      RowBox[{"log", "[", "k2", "]"}]}], "]"}], ",", "ads5bounds", ",", 
    RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
   RowBox[{"Log", "[", "\[Mu]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.972126098207121*^9, 3.972126121814251*^9}, {
   3.9721261888230543`*^9, 3.972126188988958*^9}, {3.972126228791924*^9, 
   3.972126230719966*^9}, {3.9721268426951323`*^9, 3.972126852766809*^9}, {
   3.973598741389455*^9, 3.973598749711421*^9}, {3.973608153823502*^9, 
   3.97360815818871*^9}, {3.973608262195315*^9, 3.9736082662491283`*^9}, {
   3.9736117203067102`*^9, 3.973611730169188*^9}, {3.973619176831086*^9, 
   3.973619180139976*^9}, {3.973619396810397*^9, 3.9736193972259502`*^9}, 
   3.973619601890395*^9, {3.973619789119316*^9, 3.973619792544141*^9}},
 CellLabel->
  "In[1671]:=",ExpressionUUID->"2d604002-067c-4e07-8fad-51c01d04798f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Mu]", 
          RowBox[{"3", "/", "20"}]]}], ")"}]}], 
      SuperscriptBox["\[Mu]", 
       RowBox[{"15", "/", "4"}]]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Mu]", 
          RowBox[{"9", "/", "40"}]]}], ")"}]}], 
      SuperscriptBox["\[Mu]", 
       RowBox[{"21", "/", "8"}]]], "+", 
     FractionBox["1", 
      SuperscriptBox["\[Mu]", 
       RowBox[{"3", "/", "8"}]]]}], ")"}]}], "+", 
  FractionBox["4", 
   RowBox[{"7", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"63", "/", "16"}]]}]], "-", 
  FractionBox["5", 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"15", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Mu]", 
         RowBox[{"3", "/", "8"}]]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["\[Mu]"]}], "-", 
       RowBox[{"3", " ", "\[Mu]"}]}], ")"}], " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"3", "/", "4"}]]}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"15", "/", "4"}]]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Mu]", "3"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["\[Mu]"]}], ")"}], "3"], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Mu]", "3"]}]], "-", 
  FractionBox["5", 
   RowBox[{"21", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"21", "/", "8"}]]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["\[Mu]"]}], ")"}], "3"], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"5", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"7", "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"9", "/", "16"}]]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"3", "/", "4"}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"15", "/", "8"}]]}]}], 
   RowBox[{"70", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"29", "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"3", "/", "4"}]]}], "+", 
    RowBox[{"175", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"9", "/", "10"}]]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"15", "/", "8"}]]}], "-", 
    RowBox[{"50", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"21", "/", "10"}]]}]}], 
   RowBox[{"210", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"1", "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"9", "/", "8"}]]}], "-", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"5", "/", "4"}]], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"7", "/", "4"}]]}], "+", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"11", "/", "4"}]], "-", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"27", "/", "8"}]]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"15", "/", "4"}]]}]]}]], "Output",
 CellChangeTimes->{{3.972126123092473*^9, 3.972126148890461*^9}, {
   3.972126186690893*^9, 3.972126231849275*^9}, 3.972126267969825*^9, {
   3.9721268388856497`*^9, 3.972126854190508*^9}, 3.9721269010621843`*^9, 
   3.9721291364044247`*^9, 3.97238958150653*^9, 3.973598693692802*^9, 
   3.973598753489229*^9, 3.97360826838802*^9, 3.9736083688761673`*^9, 
   3.9736095591677628`*^9, 3.973611753472381*^9, 3.973612997041689*^9, 
   3.973614140933539*^9, 3.9736161964936934`*^9, 3.973616439459116*^9, 
   3.9736193938932657`*^9, 3.9736196029230213`*^9, 3.973619726454867*^9, 
   3.973619788358082*^9, 3.97361985713439*^9},
 CellLabel->
  "Out[1671]=",ExpressionUUID->"9a05b801-b4ce-4f68-95f6-43c3b38bbe2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9736198608909073`*^9, 3.973619866029636*^9}},
 CellLabel->
  "In[1672]:=",ExpressionUUID->"21db2a99-c628-4622-a44a-70ebb17fc7a0"],

Cell[BoxData[
 FractionBox["5", 
  RowBox[{"21", " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"9", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.973619866735787*^9},
 CellLabel->
  "Out[1672]=",ExpressionUUID->"a3e3d0aa-6bc3-41dd-b018-edf889a59cc4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Special case (Q=8)", "Subsection",
 CellChangeTimes->{{3.973612808684569*^9, 
  3.973612814312396*^9}},ExpressionUUID->"3d8b40aa-befb-4e9b-83cb-\
a609d5bb402e"],

Cell["\<\
We get rid of k2 in the inequalities and change the integration measure\
\>", "Text",
 CellChangeTimes->{{3.973612995862973*^9, 
  3.97361302303901*^9}},ExpressionUUID->"89ef03c5-547c-48b5-8656-\
ba61536835ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ads5bounds\[LetterSpace]Q8", "=", 
  RowBox[{"DropEqualBranches", "@", 
   RowBox[{"Dropfirstineq", "@", 
    RowBox[{"CylindricalDecomposition", "[", 
     RowBox[{
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{"redineqs", "/.", 
         RowBox[{
          RowBox[{"log", "[", "k2", "]"}], "->", "0"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
        RowBox[{"log", "[", "n", "]"}], ",", 
        RowBox[{"log", "[", "k1", "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9736128152789927`*^9, 3.973612920534506*^9}, {
  3.973612978515751*^9, 3.973612989080093*^9}, {3.9736130243061132`*^9, 
  3.973613063317346*^9}, {3.9736130939839983`*^9, 3.973613149839303*^9}, {
  3.973613772939824*^9, 3.973613776203127*^9}, {3.973614173831368*^9, 
  3.973614196532146*^9}},
 CellLabel->
  "In[1673]:=",ExpressionUUID->"67ff6975-7bdb-4180-a6fc-e2187b8fa8c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "\[LessEqual]", 
     RowBox[{"log", "[", "n", "]"}], "\[LessEqual]", 
     RowBox[{"-", 
      RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "&&", 
    RowBox[{"0", "<", 
     RowBox[{"log", "[", "k1", "]"}], "<", 
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"log", "[", "n", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"log", "[", "\[Mu]", "]"}]}], "<", 
     RowBox[{"log", "[", "n", "]"}], "<", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"log", "[", "\[Mu]", "]"}]}], "2"]}]}], "&&", 
    RowBox[{"0", "<", 
     RowBox[{"log", "[", "k1", "]"}], "<", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"log", "[", "n", "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "\[Mu]", "]"}]}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.973612827041543*^9, 3.973612834658868*^9}, 
   3.973612879809073*^9, 3.973612921187377*^9, {3.97361299709869*^9, 
   3.973613150555552*^9}, 3.973613773466778*^9, {3.973614169962097*^9, 
   3.973614196897444*^9}, {3.973616620361383*^9, 3.9736166379887753`*^9}, 
   3.973619872988145*^9},
 CellLabel->
  "Out[1673]=",ExpressionUUID->"265cb195-f749-4a83-94b6-a9a3e414e36a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.973613081278578*^9, 
  3.9736130824662237`*^9}},ExpressionUUID->"caae34b0-34ca-4ed4-8269-\
1e580e70dfca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"log", "[", "n", "]"}], "+", 
       RowBox[{"log", "[", "k1", "]"}]}], "]"}], ",", 
     "ads5bounds\[LetterSpace]Q8", ",", 
     RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
    RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.973616646065548*^9, {3.973619878288602*^9, 3.973619881127419*^9}},
 CellLabel->
  "In[1676]:=",ExpressionUUID->"cf656fcd-5b1e-4991-adae-afc0c4847500"],

Cell[BoxData[
 FractionBox["9", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Mu]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.973614210428102*^9, {3.973616644799303*^9, 3.973616651254674*^9}, {
   3.9736198772148123`*^9, 3.9736198852949657`*^9}},
 CellLabel->
  "Out[1677]=",ExpressionUUID->"02f7820b-2429-4880-8ec7-8fd4b7234b8f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["App A: Instantons", "Subsection",
 CellChangeTimes->{{3.973611769468623*^9, 
  3.973611783912937*^9}},ExpressionUUID->"1ccb82ac-1dff-4722-9cd0-\
5e6443163e4f"],

Cell["The wrapped p-brane instantons have actions (for p <= 5)", "Text",
 CellChangeTimes->{{3.973611776712162*^9, 3.973611823259725*^9}, {
  3.973611980479432*^9, 3.973611995161858*^9}, {3.973612676947235*^9, 
  3.973612682319345*^9}},ExpressionUUID->"4bd9d668-a1cf-4409-bf6e-\
158d92b5c767"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"instanton", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"m10r", "^", 
     RowBox[{"(", 
      RowBox[{"p", "+", "1"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"k1", " ", "k2"}], ")"}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9736118854782333`*^9, 3.973611938604254*^9}, {
  3.973612000124259*^9, 3.973612002934099*^9}, {3.9736120378814907`*^9, 
  3.973612049368641*^9}},
 CellLabel->
  "In[1838]:=",ExpressionUUID->"5cd03aa7-6ff7-4582-9724-644df4fa8966"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"1", "+", "p"}], "4"]}]], " ", 
  SuperscriptBox["k2", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"1", "+", "p"}], "4"]}]], " ", 
  SuperscriptBox["n", 
   FractionBox[
    RowBox[{"1", "+", "p"}], "4"]]}]], "Output",
 CellChangeTimes->{
  3.973611938898242*^9, 3.9736120034167356`*^9, {3.973612044647086*^9, 
   3.9736120495902653`*^9}, 3.973612689294883*^9, 3.973616669806755*^9, 
   3.9736219112470007`*^9},
 CellLabel->
  "Out[1838]=",ExpressionUUID->"a9bdcd58-11f1-4dc4-8f1b-8f6d7db5496e"]
}, Open  ]],

Cell["Demanding that they have action greater than 1, we get", "Text",
 CellChangeTimes->{{3.973612009348851*^9, 
  3.973612022019438*^9}},ExpressionUUID->"6b42f230-1b1d-4b35-8092-\
610a1c665863"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"logineqs", "=", 
   RowBox[{"LogLinearize", "[", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k1", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k2", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k1", ">", "k2"}], ",", "\[IndentingNewLine]", 
      RowBox[{"kk", ">", "\[Mu]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "1"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "3"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "7"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"instanton", "/.", 
         RowBox[{"p", "->", "1"}]}], ")"}], ">", "1"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"instanton", "/.", 
         RowBox[{"p", "->", "3"}]}], ")"}], ">", "1"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"instanton", "/.", 
         RowBox[{"p", "->", "5"}]}], ")"}], ">", "1"}]}], 
     "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"redineqs\[LetterSpace]instanton", "=", 
  RowBox[{"IrreducibleIneqs", "[", 
   RowBox[{"logineqs", ",", 
    RowBox[{"log", "/@", 
     RowBox[{"{", 
      RowBox[{"n", ",", "k1", ",", "k2", ",", "\[Mu]"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9736120304736137`*^9, 3.973612106790173*^9}, {
  3.973612153836997*^9, 3.9736121657016487`*^9}, {3.9736126843088827`*^9, 
  3.9736126915671577`*^9}, {3.97361667149734*^9, 3.9736166748151503`*^9}, {
  3.973616764257193*^9, 3.9736167652993*^9}, {3.973616861312737*^9, 
  3.973616863611186*^9}},
 CellLabel->
  "In[1839]:=",ExpressionUUID->"86ac6124-9df1-44a9-9dcf-0b24bcb5eaf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], ">", 
    RowBox[{"log", "[", "k2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "3"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "3"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "3"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "2"]}], ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9736120774421186`*^9, 3.973612107685405*^9}, 
   3.973612166769487*^9, {3.973612685003831*^9, 3.9736126919803047`*^9}, 
   3.973616677372983*^9, 3.973616765660329*^9, 3.973616890554838*^9, 
   3.97362191232933*^9},
 CellLabel->
  "Out[1840]=",ExpressionUUID->"d8c04fc7-e1de-41ab-9db3-a7dd212afad8"]
}, Open  ]],

Cell["\<\
We see that the F1/D1 instanton action inequality is stronger than the \
wrapped F1/D1 tower scale inequality. In fact, we can see this explicitly \
from the Motzkin certificate\
\>", "Text",
 CellChangeTimes->{{3.973612148070302*^9, 3.97361215143396*^9}, {
  3.973612184414196*^9, 3.973612225225741*^9}, {3.9736124163260803`*^9, 
  3.9736124377171373`*^9}, {3.97361250545304*^9, 
  3.973612507122591*^9}},ExpressionUUID->"9b7465ff-1874-4951-a2c3-\
f5e0c6912e2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Motzkin", "[", 
  RowBox[{
   RowBox[{"ExponentMatrix", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "\[IndentingNewLine]", "k1", ",", "\[IndentingNewLine]", "k2",
        ",", "\[IndentingNewLine]", 
       RowBox[{"k1", " ", 
        RowBox[{"k2", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ",", "\[IndentingNewLine]", "kk", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"instanton", "/.", 
         RowBox[{"p", "->", "1"}]}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "k1", ",", "k2"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "1"}]}], ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"n", ",", "k1", ",", "k2"}], "}"}]}], ",", "1"}], "]"}]], "Input",\

 CellChangeTimes->{{3.973612245453217*^9, 3.973612330222063*^9}, {
  3.973612386785832*^9, 3.973612411250703*^9}, {3.973612522787969*^9, 
  3.973612523890236*^9}, {3.973616688497157*^9, 3.97361670171673*^9}},
 CellLabel->
  "In[1841]:=",ExpressionUUID->"42761322-332d-4bd2-ab37-fd8a205df506"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.`", ",", "1.`", ",", "0.`", ",", "1.`", ",", "1.`"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.9736123185199633`*^9, 3.9736123307672987`*^9}, {
   3.973612395210631*^9, 3.973612412177335*^9}, 3.973612530644408*^9, 
   3.9736126955104094`*^9, {3.973616682088234*^9, 3.973616702209641*^9}, 
   3.973616767209858*^9, 3.973621914296545*^9},
 CellLabel->
  "Out[1841]=",ExpressionUUID->"3e6f0f3c-4aa8-491e-84b2-0f29d97a8705"]
}, Open  ]],

Cell["\<\
which implies that the product of the kk and instanton inequalities and k2 \
give the wrapped F1 tower scale.\
\>", "Text",
 CellChangeTimes->{{3.973612441052866*^9, 3.973612444059648*^9}, {
  3.973612702632413*^9, 
  3.9736127385121527`*^9}},ExpressionUUID->"da34266d-c87c-4245-9865-\
9e8fcd2c04a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k2", " ", "kk", " ", 
   RowBox[{"(", 
    RowBox[{"instanton", "/.", 
     RowBox[{"p", "->", "1"}]}], ")"}]}], " ", "==", " ", 
  RowBox[{"(", 
   RowBox[{"brane1", "/.", 
    RowBox[{"p", "->", "1"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.973612446967455*^9, 3.973612459114284*^9}, {
  3.973612521046386*^9, 3.973612521826668*^9}},
 CellLabel->
  "In[1842]:=",ExpressionUUID->"03c68299-71dc-42f2-ae88-898b1e0d6f20"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9736124598937483`*^9, 3.973612529113524*^9, 
  3.9736126969585257`*^9, 3.9736167144408207`*^9, 3.973621915727294*^9},
 CellLabel->
  "Out[1842]=",ExpressionUUID->"34e65505-6f82-4c2e-bd3d-3333520a9ccb"]
}, Open  ]],

Cell["\<\
The integration region gets smaller with the stronger inequality.\
\>", "Text",
 CellChangeTimes->{{3.973612540580495*^9, 3.9736125501261*^9}, {
  3.973612591754056*^9, 3.9736126065352097`*^9}, {3.973612744601605*^9, 
  3.9736127592378073`*^9}},ExpressionUUID->"18706315-73b0-4342-b876-\
7c87bad522ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ads5bounds\[LetterSpace]instanton", "=", 
   RowBox[{"DropEqualBranches", "@", 
    RowBox[{"Dropfirstineq", "@", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{
       RowBox[{"And", "@@", "redineqs\[LetterSpace]instanton"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
         RowBox[{"log", "[", "n", "]"}], ",", 
         RowBox[{"log", "[", "k1", "]"}], ",", 
         RowBox[{"log", "[", "k2", "]"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RegionPlot3D", "[", 
  RowBox[{
   RowBox[{"ads5bounds\[LetterSpace]instanton", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
      RowBox[{"-", "10"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"log", "[", "k1", "]"}], ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"log", "[", "k2", "]"}], ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"log", "[", "n", "]"}], ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotPoints", "->", "50"}], ",", 
   RowBox[{"MaxRecursion", "->", "3"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Yellow", ",", 
      RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
   RowBox[{"Mesh", "->", "None"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<log(\!\(\*SubscriptBox[\(k\), \(1\)]\))\>\"", ",", 
      "\"\<log(\!\(\*SubscriptBox[\(k\), \(2\)]\))\>\"", ",", 
      "\"\<log(N)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9736125532973003`*^9, 3.973612577530294*^9}, {
  3.973616788330824*^9, 3.973616791152116*^9}, {3.973621800980186*^9, 
  3.973621802089148*^9}},
 CellLabel->
  "In[1843]:=",ExpressionUUID->"c6075c7e-ce51-47ce-91d4-08a45717f85c"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyVnT2M7NdZhwcuvkKLrnzN2osZZ+2xx2PmzrWdxhSm8K4UGjcuYhdQkCIB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    "], {{
      {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtl3eYVtURh7/9bgFUIrGgBoig0qU3YReWvvSOKFVJLCSCAcFCkbZ02KWq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           "]], Polygon3DBox[CompressedData["
1:eJxNmHmYl1UVx9/395t5YWBY0kSMYhHEwlATHCTNhbCHQgmGgWHRBNcHDSUM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           "]], Polygon3DBox[CompressedData["
1:eJxNlklsVmUUhm////43tCYsHBJMmDQCiQyKigMmFBRjCwpYRqG0yKwy04Wi
AQMoBRG0lKQLIBHCJLIwDDscgEhklASoBgzUhDI1ioJGUYrPm/MuXDy595vO
fL57H5g4u2JWLkmS1VCA0VmS3OGlFZphDONrHie8Z9DC+558khSlSXKb5z+w
G0aw1hk6wX0w0rJG+V1zkvE69GR/D2hE+RuMy3h/GV6CHPzG/PM866AeGmAg
zGPv34j5C3bBfMafo+M4fA+nYCfslRzsy6dhp+zV2g/QCF9430bYDwfhMGzy
84RlbvWc9K+HdfmwVbasgjW2sR/0hevwB9yEjbABnoBn4Glowq+fcuHrOq9r
35B86LxaiPhetz+K2f3QzrFX/LpwfgG8C4uhay7suAA/Q7Njtoftt+FHOA27
YTgyF8NSqIURhZBbAsVZ6JX+lcj8BD6GF+HRXPhQCyvsu/xd7xh+CjUwS7KJ
93KohWfhKXjbezY5pgtgEDLrYa3sh3JozkWc+jqmlxjPZG8lto3LQp90lPvM
avgIyuByUZL05tkTusMlxtd5Pud8lbmurjD/GM/Hc7Ff57Y6Z3/CLdgGj7D2
AdTmIh6KgWrgKrQ418rfUlju2CjXvWAGtr7jPHWWD1n4o5qWPddy4Zvyt8x6
HnYu9ZTuXooHth0tipxes+4G51c9NB2507KwQXpTGAqDoRzy+cjjReuT3rpc
1P8e2O06UD2oF8/BWdul+lrI/BLXzBDlrBB+vZlF3zZ6n3KvHL8FA6G/cuSx
cr3QZ4/gy0P/81O+Sf9K+FD3jWtyme1QrzQ5B8rLHWiFXc6RYqt+kMxvkfV1
UciohHHwIHQshIxmx2Gl5W2D3+EXaIGtuahN3Sc7bLNsL6BnGLzi2CrGS7xn
p+8Sxe8rdM/KIteyS7aM5f2A7xjVrmq4lOcM13GNYzU+izrXfF+oYrwdGTfg
pu3c5vyppn+FLc6levYm3PD9p3tjFT23BurgBRgAe+n/Vrjje0H3QzF7+9kG
5a0EbrO3OgsbZEsr4wWwCBZCb+iZxlqpz6fe96T3vJfGPaDen51FbL6EapiT
RS3pLqqAdnCvYsjaMfgODsESmMTe+ciYB91gMuN72Fvmehris8X4Mgfmwsy4
JpON7N8Cm2EsjLTtsrFPGj2l+7KB9/WwDobCYDjN/JQs9EnvGX2vbEeN46EY
ZNbXjZeuoG9pE3u7e136pEM+TGT9NdhnGarlcuuT3gRG2I4Nadgvmyc7dqon
1fgUP9VLh2Gx56qR9xnsgO1QlY9+7uG7QXeT+ukMMu923BT7xjTur1P58POc
7/i2hYi19p5kzzHohJ5pMB2mQsei+B7PzSKvyu+tJOa1PhEmQIeikNvk79Qq
69B++TcJ2vvs1Czif8p3q+63C+hu715WTzelYXuHQsyfTcOPu2A0jIFRUJJG
XZe7Ztq6xoc61sOhjWNf4jMVMAyK06hr9UgbOMT4AOyHf9Ood61r7n1sPw4n
XMOq5aNpnCuxXsVvQhb9pfOqA9VDf38rV6TRtwNc66o31dE550V+d4UucDGN
GOj7qvOlaXyPWvyd6OPe07rmdAe9msX/nP7rDtof2XjEvaqeVRwV6/Np9EV9
GjGu8L08xjnY5zh8416o8T0zKI2avuVvqf5t9G3dApX+z5HtV+Cya1y1Lpv0
n6n/n8O2b7ltU9xOOj6LrFMxP2SbtaaaPu34rXA/n3eMLlqHbKuzTw3uuzU+
12jftVbl/tkMm2C8/+lKnRv5Kd/+A5Qge9Y=
           "]], Polygon3DBox[CompressedData["
1:eJwt1ntszWccx/HT8zu/Q7IKm4xsJFtnyVr3+9C6FG3RorWwYeumy2yW2IIN
C6JFCUXLgmDRmkuwZRaS2QjbMuYyZquRtqhFmdrQsAUzZu/vvp8/XsnvnN/v
eZ7vc/s+T1LBu6PeiUYikQWIYzE/lqAY89EeHbAHDbiJaBCJJOALnvNjkcir
6EvhNDTjuTn+wDWk898AbOf5UzwSRiKJaIQQR/nvGMZTVxlWYiu2YBya8O4F
jMY4jEUifqDscSuPw9iCrWhGXDkYgZcxHk0tXt5F0aDYvsY3OJwQiRzBIXyH
iXgLA3k3CP2QhlvU8SdKeF6KRSi2fuubzYqhAhswHTNQxbtq/IJKlGFFzPse
RxB6bIf473v8zHMlToTex+3YgWzkIAsZ1k88iiMxH0MrexDzMB+lxFqGZRYz
0tAXubzLwwjkIAEBrvPuBq7iCtZhPdrQxrNIwlOo49tLaBrzuU5lbvvgAN9+
i9OsoTNI4b9kTOZ5Cpoq5iahr4GTlP0Ja9XWGqxCJrJQh0u4gPPqywrcwV3N
xU1sxhakMmdpaEebbeMeQzXmsoYKMQGv4Bm0wWt8OwH9E7zsA759iCvEVo9a
1Nj4ao1ZW7YGGgIfqwpsVGy1OItqLNWYW1v56EIsnW1j8RzgOnXdwNXQ2zqu
uba9tgBFUY85GSnYpD5aW+UYiTyN1WqNic31AKTrmwrNnY3tMGQHvoZtrfZB
r5jPtfVlqL6xMc+wPtLmX7b/eV6IyZiErugW+Bp4Gq3wBM5TV63W9inN6Y/a
I8tiPiY1Whv7VeciPEzwMenE2HREOb8/xkc4huP4DZexPsHbehIt8Xjoe6oG
vXn3Ot7APBShF8byzTi8iNGK2dZwhtaYjVV/m0tiuIFThHMX99Ca8q1QGfFv
BmjvpNr+4Nvfox5DC+1BW9untMdtrN7G8/SpJ5rz3EJ9tz3Sm/96xf0bG1sb
q5PKgbaXFyq32B7PxCCkK2fa3rEcdVBjtUFruACneXfG4gg9h+zE5zigXGe5
dxtm4gPM4t1s5aj31ZblFvvGcnV/YuwX99xegIv0uQ6/olZnRAme01q1PZUU
9Vx6FIupawkWoRhjNBe29nqjO7qiXjnnK8ruRTfa7Br3vWN7dhJz8B6/p2E3
zzsxEbMoO1t9mYFO6IwqylRjf9TrLNSestx4SDn/gMrOwWOBz1EP6u8e9xis
rMW8EEWYi1zkhZ4zh2MIMnGfsg+wyc4AbEQ5xuAl9bGbYusY85x2OfA6CzEn
9Lmw3D4cq/hmtc6IUmSprbVYhzUx/2a4cngX7U1bY9YX63sNblPXHauTPuXg
rHJaMmVSYn5GWw6vUe6ynF+v2OqUWywnJ1K2CUZiRNzrvBd6bGXa4yU6Kwer
jzYXbWPeVq1yuK2ZC4qtSrnO7hjtdMdI0Vo6wdo5afkYHfndGVnIxP0EP+st
J+/DHpTrzG1EbI0RIoh7jm0I/TkW95hvK7db7i1RrrZcZLmup+3ZwOeuAus1
5nZWjsK5mOc6yzlVmiObi99wRWfiRZW1NTBaa97WzEjlLsuZy+jHcu0du2t1
sTWPXbzbrT37mdae7R2rs0459pzWgMVmff8SQ+nbEJTyvFJt5WotZStHWc7s
oT5aDrc1c0F7+Z/A1/DfOlu345PA7zDlqnM5pmIa3uTdVmzDbuzCxMC/sRiy
iCXT8gbPBZZPQr/D2N1ss3KOrflrUc+9lkvr8SFWRT2n2VnQgTrax/1MtzM6
P/Q6M/hvMFJ4bq+xsly3Q20Vas8W6S5ke3yW9mB35YqZymn52gtttZeztIbt
7ndXY2KxWc6/FPUcaHNXilTaSFMMyaHfLQPl0ukaqykYqBzeiphbIw+52lPN
sI82/kWENhujEfYGXnaqxjBfbfUN/QxK01q1Oa1TbMU6O+zuV6Qca2e9xWZj
NYi2Bsb9Tm534CTdhexO8lBnit2BW/BNS8WWqL1je+omddzSnrI7TKXOmnT1
8f/YQr/T2t3e7k6Wc7IpOyzua9X27H/f8Zd5
           "]]}],
        Lighting->Automatic]}, 
      {RGBColor[1, 1, 0], Opacity[0.5], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwt0M8rw2EYAPB3M7uoaX5clNWwFAeOUvwRzpbNadnaXLhxcFecHKQ4KU4u
wlZ+FH8BbYqbk+KmiPBZ2+HT+32e93mf532/6cXKXDkaQsjQQToewghD1CRK
FCnYW6LIR2cIzzyRZZwxTtlmi4Iz/fSRpGZINdrqcdLuk4iFcGXvkr1ICLPM
sKbugXUO1eTJ8coxR9ya8cIdFXZZpqRvrP2WR/EF59yLK5QZFb8reuPXvAP2
qTuUkWtYV6xVVvl2Jmv/p7mKe0gyLdeQqxPxv3qJxluzm3fY8T1MikE2zc2T
Y97bokQYsNdNgjNxjgW6xF9qP5nQdINJ/jSfkgtcu0NK7Y31H3dYNl8=
           "]], Polygon3DBox[CompressedData["
1:eJxNmHmMltUVxu/3znwDhYKAwDAwww5VsYDUSmsjQYvYQSiKilgMLTAbM8AA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           "]], Polygon3DBox[CompressedData["
1:eJwt0csrRFEcwPFz79wzFmo0Y6TUjKY8yiRLjyJ/g/Vc5rEgM81EWVhYYK3I
zqPIQpHCQsxcj1H+AsMgssBGkY3Q5PHVbxafbr9zfuee3+93QvFMX9pUSoWg
cYUuQ6lu9OCGOErCPnJwEEeVW6k6BBCEF9/8wMfXj2oY+GKtkq/HLWdKxDFL
qXVsYBMJhF1KTWIaU2jDCOtZOMhhDDHOz2AWc0hoqXMZK1hFL0447yHfCx9O
iTP0UkCx3OcoXtlr5h8tCOPNkh695PtRgyNT9mxEtdTQiiQWsIRFZGCSG8GA
KXOzMI4CLnGBCWTJvcYt7uBomcUzXiypa6tcu42oJXPz44O6I/TYDxslYpZV
CmklfVbgkL0Ad9UjiPx/Lont3NWJDvwSD5K7jV3sYFjJHH9gmNLTmiF1vuNT
y7vea5nPEJJIodYl77KHAy19zmvZc3DskrdJ4xwN3N+ERhSJ8+Q+4AmPOMMf
BLVVmQ==
           "]]}],
        Lighting->Automatic]}, {}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0UVOBAEAAMHhwj844O7u7rC4w+Kui7u7Q3guRThU+gEdE14NrUQFQRDh
r7HRQRBHPAkkkkQyKaSSRjoZZJJFNjnkkkc+BRRSRDEllFJGORVUUkU1NdRS
Rz0NNNJEMy200kY7HXQSootueuilj34GGGSIYUYYZYxxJggzyRTTzDDLHPMs
sMgSy6ywyhrrbLDJFhG22WGXPfY54JAjjjnhlDPOueCSK6654ZY77nngkSee
eeGVN9754JMvvvmJ/v/5C7W6Lxg=
        "]]}, 
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0c1Hw3EcB/Df1oMYYxox1tN6UKJErFJERESKiK3NiLGsLu3Yoc7RrUNF
t+hWh5SN6NBf0CMd6xIdo0PSKzq8fC8fvu/359NRWF8oh4Ig2KSO/cYgaPA2
ESFKjDgtJEjSTooe+hhgkGFGSDPOJFNMM8Msc8yzyBLLZMhRYJUiJc4455us
oCvc0BoOgja2uOeBIQW22eGJ7nr5qFClxl+5NKNscMAht7zyRtgOmonTSRcp
kiSIEuHL7CcvPHPFBXvskidLP718+P+dU07IkyVGlGuZa5QoEidGVbdLcmQI
8WMHxxwxwRiP6t1RZu3/nr/UBDCw
        "]]}}},
    VertexNormals->CompressedData["
1:eJztXXl8TVfXDlUz1RYhEUlEKoQ0hlIJtqHEPJYaS7U6GNualaoOqqr0UzRt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     "]], {}},
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"log(\\!\\(\\*SubscriptBox[\\(k\\), \\(1\\)]\\))\"", TraditionalForm], 
    FormBox[
    "\"log(\\!\\(\\*SubscriptBox[\\(k\\), \\(2\\)]\\))\"", TraditionalForm], 
    FormBox["\"log(N)\"", TraditionalForm]},
  BoxRatios->{1, 1, 1},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{340.6200752371794, 270.7382435523221},
  ImageSizeRaw->Automatic,
  Method->{"RelieveDPZFighting" -> True, "DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{0., 20.}, {0., 20.}, {0., 20.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.9327448181043527`, 2.713210919059193, 0.5941245465293832},
  ViewVertical->{0.20906283117286475`, 0.3920337159273465, 
   0.8958807388253098}]], "Output",
 CellChangeTimes->{
  3.973612583389595*^9, 3.97361672105348*^9, {3.973616775571452*^9, 
   3.973616799925041*^9}, 3.97362192567689*^9},
 CellLabel->
  "Out[1844]=",ExpressionUUID->"5d4d39fa-ae82-4920-b781-50189e93fd24"]
}, Open  ]],

Cell["And the final count is also smaller.", "Text",
 CellChangeTimes->{{3.973612620949275*^9, 3.973612623941659*^9}, {
  3.973612763690557*^9, 
  3.973612769105735*^9}},ExpressionUUID->"d670012a-b762-4372-af85-\
9441c5d922dc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"log", "[", "n", "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"log", "[", "k1", "]"}]}], "+", 
       RowBox[{"log", "[", "k2", "]"}]}], "]"}], ",", 
     "ads5bounds\[LetterSpace]instanton", ",", 
     RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
    RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9736126274386873`*^9, 3.973612631535466*^9}, {
  3.973621923648432*^9, 3.9736219270286503`*^9}},
 CellLabel->
  "In[1845]:=",ExpressionUUID->"89c426df-b950-4fa0-94a6-ab8bca59127d"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Mu]", "3"]}]]], "Output",
 CellChangeTimes->{3.9736126385318747`*^9, 3.973616854594326*^9, 
  3.973621968323043*^9},
 CellLabel->
  "Out[1846]=",ExpressionUUID->"e53ee900-3300-4df4-8d58-f4330caa1fc3"]
}, Open  ]],

Cell["\<\
And for Q = 8 we change the integration measure and bounds similarly to \
before. The result changes only by an O(1) factor.\
\>", "Text",
 CellChangeTimes->{{3.973616899899209*^9, 3.973616902485818*^9}, {
  3.973616998256791*^9, 3.973617009575884*^9}, {3.973617406256647*^9, 
  3.973617415776806*^9}, {3.97361750140105*^9, 
  3.9736175303965273`*^9}},ExpressionUUID->"417fbd21-ae43-4b44-9bdb-\
6429cac977a7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"redineqs\[LetterSpace]instantonQ8", "=", 
   RowBox[{"IrreducibleIneqs", "[", 
    RowBox[{
     RowBox[{"logineqs", "/.", 
      RowBox[{
       RowBox[{"log", "[", "k2", "]"}], "->", "0"}]}], ",", 
     RowBox[{"log", "/@", 
      RowBox[{"{", 
       RowBox[{"n", ",", "k1", ",", "k2", ",", "\[Mu]"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ads5bounds\[LetterSpace]instantonQ8", "=", 
   RowBox[{"DropEqualBranches", "@", 
    RowBox[{"Dropfirstineq", "@", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{
       RowBox[{"And", "@@", "redineqs\[LetterSpace]instantonQ8"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
         RowBox[{"log", "[", "n", "]"}], ",", 
         RowBox[{"log", "[", "k1", "]"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"log", "[", "n", "]"}], "+", 
       RowBox[{"log", "[", "k1", "]"}]}], "]"}], ",", 
     "ads5bounds\[LetterSpace]instantonQ8", ",", 
     RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
    RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.973616918641081*^9, 3.973616964662788*^9}, {
  3.973617012408663*^9, 3.973617013395544*^9}, {3.9736173991566973`*^9, 
  3.973617399725947*^9}, {3.973617440751759*^9, 3.973617444722064*^9}, {
  3.973617492647181*^9, 3.97361749667737*^9}, {3.973621794237344*^9, 
  3.973621795322919*^9}, {3.9736219868947887`*^9, 3.973621990003971*^9}},
 CellLabel->
  "In[1851]:=",ExpressionUUID->"f16e1272-181c-494a-b6f7-bcbed024f36f"],

Cell[BoxData[
 FractionBox["3", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Mu]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.9736175011934233`*^9, {3.9736219854193573`*^9, 3.9736219940579453`*^9}},
 CellLabel->
  "Out[1854]=",ExpressionUUID->"e2d2f107-64e4-4bf5-96c4-8410265ada65"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["AdS4", "Section",
 CellChangeTimes->{{3.973614277386507*^9, 
  3.9736142811565*^9}},ExpressionUUID->"29a0e9bc-2c01-41ca-ad8e-ac127e1aa3a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", " ", 
   RowBox[{
    RowBox[{"p", ">", "q"}], "&&", " ", 
    RowBox[{"5", ">=", "q", ">", "0"}], "&&", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "==", "2"}], "||", 
      RowBox[{"p", "==", "5"}]}], ")"}], "&&", 
    RowBox[{"n", ">", "1"}], "&&", " ", 
    RowBox[{"k1", ">", "1"}], "&&", 
    RowBox[{"k2", ">", "1"}], "&&", 
    RowBox[{"k3", ">", "1"}], "&&", 
    RowBox[{"0", "<", "\[Mu]", "<", "1"}], "&&", 
    RowBox[{
     RowBox[{"log", "[", "\[Mu]", "]"}], "<", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9736142988883677`*^9, 3.973614319655595*^9}, {
  3.9736144675977383`*^9, 3.9736144769032793`*^9}},
 CellLabel->
  "In[1929]:=",ExpressionUUID->"e4a57147-3a72-4895-ae91-807bc17deb39"],

Cell[CellGroupData[{

Cell["Scales", "Subsection",
 CellChangeTimes->{{3.973598762725428*^9, 
  3.973598764041275*^9}},ExpressionUUID->"ca76a1c4-21fc-43c7-8720-\
c6ce2ae5ae2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m11r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", " ", "k1", " ", "k2", " ", "k3"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "6"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m4r", " ", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"n", "^", "3"}], " ", "k1", " ", "k2", " ", "k3"}], ")"}], "^", 
    
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m4m11", " ", "=", " ", 
   RowBox[{
    RowBox[{"n", "^", 
     RowBox[{"(", 
      RowBox[{"7", "/", "12"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", " ", "k2", " ", "k3"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "12"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.972121357925951*^9, 3.972121358362918*^9}, {
  3.972121462060402*^9, 3.972121512112343*^9}, {3.972121750707981*^9, 
  3.972121755629839*^9}, {3.972123778415677*^9, 3.972123798269116*^9}, {
  3.972125544925112*^9, 3.972125550836802*^9}, {3.972125925615934*^9, 
  3.972125931662602*^9}, {3.972128938746273*^9, 3.972128940269217*^9}, {
  3.9735989956287193`*^9, 3.9735990599338627`*^9}, {3.9736094579184017`*^9, 
  3.973609458279841*^9}, {3.9736143620036993`*^9, 3.973614418901985*^9}},
 CellLabel->
  "In[1930]:=",ExpressionUUID->"1daf4d10-a9a7-4a5a-8552-bb9959850540"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mass towers", "Subsection",
 CellChangeTimes->{{3.972121632372981*^9, 
  3.9721216349200697`*^9}},ExpressionUUID->"62384872-5688-4834-993a-\
eebab5d75203"],

Cell["KK tower scale", "Text",
 CellChangeTimes->{{3.9721287923908043`*^9, 3.972128794584725*^9}, {
  3.972129059435381*^9, 
  3.972129062134183*^9}},ExpressionUUID->"e61f3488-7e6f-465c-bf2c-\
032d3663fc76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kk", "=", 
  RowBox[{
   RowBox[{"1", "/", "m4r"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.972121730303713*^9, 3.972121735726811*^9}, {
  3.9721288110740767`*^9, 3.9721288202630043`*^9}, {3.973599085087594*^9, 
  3.973599085422997*^9}, {3.973614428955924*^9, 3.973614429178012*^9}},
 CellLabel->
  "In[1933]:=",ExpressionUUID->"ae588010-0823-42ac-9bdc-b5a0ee40ef6b"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SuperscriptBox["k1", 
    RowBox[{"1", "/", "4"}]], " ", 
   SuperscriptBox["k2", 
    RowBox[{"1", "/", "4"}]], " ", 
   SuperscriptBox["k3", 
    RowBox[{"1", "/", "4"}]], " ", 
   SuperscriptBox["n", 
    RowBox[{"3", "/", "4"}]]}]]], "Output",
 CellChangeTimes->{{3.972121732691676*^9, 3.972121759637014*^9}, 
   3.972123762394577*^9, 3.972123799546163*^9, 3.972128308314549*^9, 
   3.972128523446025*^9, 3.972128770193788*^9, 3.972128821403965*^9, 
   3.9721290631084023`*^9, 3.97238957012005*^9, 3.973598553685691*^9, 
   3.9735990873703403`*^9, 3.973608383173379*^9, 3.973609563816559*^9, 
   3.973614429899876*^9, 3.9736175391961527`*^9, 3.973618181193042*^9, {
   3.9736185156942873`*^9, 3.973618520531*^9}, 3.973619898245984*^9, 
   3.973622005201004*^9, 3.97362456933451*^9, 3.9736246967046003`*^9, 
   3.973624739415155*^9},
 CellLabel->
  "Out[1933]=",ExpressionUUID->"72333346-eda3-47f4-bc80-0ad92b00d83e"]
}, Open  ]],

Cell[TextData[{
 "Wrapped brane scale for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[GreaterEqual]", "3"}], TraditionalForm], 
     "errors" -> {}, "input" -> "q\\geq 3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3f9fe6f0-6925-4c2d-93d4-b4f8722a62df"]
}], "Text",
 CellChangeTimes->{{3.972128796841401*^9, 3.972128799855978*^9}, {
  3.973599102430956*^9, 
  3.973599111127857*^9}},ExpressionUUID->"04c8bb38-4122-471e-9e17-\
8d2f534af5ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"brane", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "m11r", ")"}], "^", "q"}], "/", 
        RowBox[{"(", 
         RowBox[{"k1", " ", "k2", " ", "k3"}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", "q", "+", "1"}], ")"}]}], ")"}]}], "/", "m4m11"}], 
    "/.", 
    RowBox[{"p", "->", "5"}]}], "//", 
   "PowerExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9721215205841227`*^9, 3.972121556535417*^9}, {
  3.972122581409154*^9, 3.972122593932625*^9}, {3.972128815044126*^9, 
  3.972128818758686*^9}, {3.973599141205243*^9, 3.973599161154669*^9}, {
  3.973614446425335*^9, 3.973614452675956*^9}, {3.9736144966267757`*^9, 
  3.9736144967194767`*^9}, {3.97361462466376*^9, 3.973614691011396*^9}},
 CellLabel->
  "In[1934]:=",ExpressionUUID->"26b1e706-a71e-4ab7-a712-d3c21db13f17"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["1", 
     RowBox[{"6", "-", "q"}]], "+", 
    FractionBox["q", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", "q"}], ")"}]}]]}]], " ", 
  SuperscriptBox["k2", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["1", 
     RowBox[{"6", "-", "q"}]], "+", 
    FractionBox["q", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", "q"}], ")"}]}]]}]], " ", 
  SuperscriptBox["k3", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["1", 
     RowBox[{"6", "-", "q"}]], "+", 
    FractionBox["q", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", "q"}], ")"}]}]]}]], " ", 
  SuperscriptBox["n", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "12"]}], "+", 
    FractionBox["q", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", "q"}], ")"}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.9721215530520477`*^9, 3.972121556840941*^9}, 
   3.972121763752923*^9, {3.97212258898438*^9, 3.9721225944511013`*^9}, 
   3.9721237632443047`*^9, 3.9721283095358477`*^9, 3.9721285242432737`*^9, 
   3.972128771895883*^9, 3.972128822152464*^9, 3.9721290643582087`*^9, 
   3.9723895701691313`*^9, 3.973598555142448*^9, 3.97359916180304*^9, 
   3.9736083850743227`*^9, {3.9736095407208633`*^9, 3.9736095650791693`*^9}, 
   3.97361450019442*^9, {3.973614626941043*^9, 3.973614691259574*^9}, 
   3.9736175392407427`*^9, 3.9736181812451143`*^9, {3.9736185174820023`*^9, 
   3.973618520595388*^9}, 3.973619898262157*^9, 3.973622005254496*^9, 
   3.9736245694096117`*^9, 3.973624696759276*^9, 3.973624739469117*^9},
 CellLabel->
  "Out[1934]=",ExpressionUUID->"cecd53dc-88e5-4059-9197-db13b8896429"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["n", 
   FractionBox[
    RowBox[{"14", "-", 
     RowBox[{"3", " ", "q"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "q"}], ")"}]}]]], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"k1", " ", "k2", " ", "k3"}], ")"}], 
   RowBox[{"1", "/", "4"}]]]], "Output",
 CellChangeTimes->{{3.9721215530520477`*^9, 3.972121556840941*^9}, 
   3.972121763752923*^9, {3.97212258898438*^9, 3.9721225944511013`*^9}, 
   3.9721237632443047`*^9, 3.9721283095358477`*^9, 3.9721285242432737`*^9, 
   3.972128771895883*^9, 3.972128822152464*^9, 3.9721290643582087`*^9, 
   3.9723895701691313`*^9, 3.973598555142448*^9, 3.97359916180304*^9, 
   3.9736083850743227`*^9, {3.9736095407208633`*^9, 3.9736095650791693`*^9}, 
   3.97361450019442*^9, {3.973614626941043*^9, 3.973614691259574*^9}, 
   3.9736175392407427`*^9, 3.9736181812451143`*^9, {3.9736185174820023`*^9, 
   3.973618520595388*^9}, 3.973619898262157*^9, 3.973622005254496*^9, 
   3.9736245694096117`*^9, 3.973624696759276*^9, 3.973624739480647*^9},
 CellLabel->
  "Out[1935]=",ExpressionUUID->"a5b30e2b-4c39-49a4-8f58-8e861a9ad208"]
}, Open  ]],

Cell["\<\
Exponents of both N and k of the brane tower scale are geq than the KK tower \
scale, so KK is lighter.\
\>", "Text",
 CellChangeTimes->{{3.972128807896326*^9, 3.9721288088639097`*^9}, {
  3.972129023899603*^9, 
  3.97212905379469*^9}},ExpressionUUID->"dbe98438-9a6c-4d7b-bf4b-\
812bcc735539"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"q", ">=", "3"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"kk", ",", "k1"}], "]"}], "\[LessEqual]", 
       RowBox[{"Exponent", "[", 
        RowBox[{"brane", ",", "k1"}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"kk", ",", "k2"}], "]"}], "\[LessEqual]", 
       RowBox[{"Exponent", "[", 
        RowBox[{"brane", ",", "k2"}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"kk", ",", "k3"}], "]"}], "\[LessEqual]", 
       RowBox[{"Exponent", "[", 
        RowBox[{"brane", ",", "k3"}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"kk", ",", "n"}], "]"}], "\[LessEqual]", 
       RowBox[{"Exponent", "[", 
        RowBox[{"brane", ",", "n"}], "]"}]}], "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.972122447023905*^9, 3.9721224983191757`*^9}, {
  3.972122693000428*^9, 3.972122694788825*^9}, {3.97212323727281*^9, 
  3.9721232824172707`*^9}, {3.972123427612441*^9, 3.972123434103772*^9}, {
  3.972123488776907*^9, 3.9721234932616653`*^9}, {3.9721237548825417`*^9, 
  3.97212375976545*^9}, {3.972128854204061*^9, 3.9721288965929327`*^9}, {
  3.9721289356556263`*^9, 3.972128947238489*^9}, {3.9721289872102222`*^9, 
  3.972129019646353*^9}, {3.973599209973178*^9, 3.973599267014681*^9}, {
  3.973614507206895*^9, 3.973614517277657*^9}},
 CellLabel->
  "In[1936]:=",ExpressionUUID->"d2a3aeb1-573c-49dc-a9cb-ff5b7f5efd59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9721224666186438`*^9, 3.97212249858594*^9, 3.9721226954255*^9, {
   3.972123243400978*^9, 3.972123282781155*^9}, 3.972123437536338*^9, 
   3.972123493537648*^9, 3.9721237682429256`*^9, 3.972128316535385*^9, 
   3.9721285273809223`*^9, 3.9721287747936172`*^9, {3.972128858348123*^9, 
   3.972128871617408*^9}, {3.972128943619103*^9, 3.972128947894413*^9}, {
   3.9721289916009827`*^9, 3.9721290200647907`*^9}, 3.972129065179974*^9, 
   3.972389570208696*^9, 3.9735985570445538`*^9, 3.9735992180077868`*^9, 
   3.9735992681344223`*^9, 3.973608386650914*^9, {3.973609541725912*^9, 
   3.9736095661714478`*^9}, 3.973614518019663*^9, 3.973614630592814*^9, 
   3.973614707994006*^9, 3.9736175392601547`*^9, 3.973618181269747*^9, 
   3.973618520619875*^9, 3.973619898317379*^9, 3.973622005339576*^9, 
   3.973624569454362*^9, 3.973624696786953*^9, 3.973624739497563*^9},
 CellLabel->
  "Out[1936]=",ExpressionUUID->"768dd652-b0d3-4a5b-a991-f5d5b25168e2"]
}, Open  ]],

Cell[TextData[{
 "Wrapped brane scales for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[LongEqual]", "1", ",", "2"}], 
       TraditionalForm], "errors" -> {}, "input" -> "q= 1,2", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a1d33bda-c71b-4107-ac4a-86b65b936df3"]
}], "Text",
 CellChangeTimes->{{3.972128796841401*^9, 3.972128799855978*^9}, {
   3.973599102430956*^9, 3.973599111127857*^9}, 
   3.9736147304159393`*^9},ExpressionUUID->"92609869-e7d6-484d-8af7-\
53e12219fb50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"brane2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "m11r", ")"}], "^", "q"}], "/", 
        RowBox[{"(", 
         RowBox[{"k1", " ", "k2"}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", "q", "+", "1"}], ")"}]}], ")"}]}], "/", "m4m11"}], 
    "/.", 
    RowBox[{"q", "->", "2"}]}], "//", 
   "PowerExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"brane1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "m11r", ")"}], "^", "q"}], "/", 
        RowBox[{"(", "k1", ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", "q", "+", "1"}], ")"}]}], ")"}]}], "/", "m4m11"}], 
    "/.", 
    RowBox[{"q", "->", "1"}]}], "//", "PowerExpand"}]}]}], "Input",
 CellChangeTimes->{{3.9735993192011843`*^9, 3.973599333884975*^9}, {
  3.9736086564434347`*^9, 3.973608657483203*^9}, {3.973614541968253*^9, 
  3.9736145629254*^9}, {3.973614714646778*^9, 3.973614724955903*^9}, {
  3.973614938861285*^9, 3.9736149420453167`*^9}, {3.9736150232787333`*^9, 
  3.973615026576212*^9}, {3.973615085210806*^9, 3.9736150893229637`*^9}, {
  3.973615181939242*^9, 3.9736151844706907`*^9}},
 CellLabel->
  "In[1937]:=",ExpressionUUID->"72c41368-5904-4804-b1b2-3b8381debe80"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["2", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]]}]], " ", 
  SuperscriptBox["k2", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["2", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]]}]], " ", 
  SuperscriptBox["k3", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]]}]], " ", 
  SuperscriptBox["n", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.97359933632574*^9, 3.9736083929109097`*^9, 3.973608657988843*^9, 
   3.9736095677699833`*^9, 3.973614563741747*^9, {3.973614710755898*^9, 
   3.9736147318213797`*^9}, 3.9736149424618597`*^9, 3.9736150269850492`*^9, 
   3.973615092248075*^9, 3.973615186285181*^9, 3.9736175392895737`*^9, 
   3.973618181299917*^9, 3.973618520647979*^9, 3.9736198983339453`*^9, 
   3.97362200535804*^9, 3.9736245694864388`*^9, 3.973624696819378*^9, 
   3.973624739527897*^9},
 CellLabel->
  "Out[1937]=",ExpressionUUID->"58aa0e7f-1c99-4e3e-991e-5cb4b35f8d40"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox["5", 
     RowBox[{"6", " ", "p"}]]}]], " ", 
  SuperscriptBox["k2", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"6", " ", "p"}]]}]], " ", 
  SuperscriptBox["k3", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"6", " ", "p"}]]}]], " ", 
  SuperscriptBox["n", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "12"]}], "+", 
    FractionBox["1", 
     RowBox[{"6", " ", "p"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.97359933632574*^9, 3.9736083929109097`*^9, 3.973608657988843*^9, 
   3.9736095677699833`*^9, 3.973614563741747*^9, {3.973614710755898*^9, 
   3.9736147318213797`*^9}, 3.9736149424618597`*^9, 3.9736150269850492`*^9, 
   3.973615092248075*^9, 3.973615186285181*^9, 3.9736175392895737`*^9, 
   3.973618181299917*^9, 3.973618520647979*^9, 3.9736198983339453`*^9, 
   3.97362200535804*^9, 3.9736245694864388`*^9, 3.973624696819378*^9, 
   3.97362473953863*^9},
 CellLabel->
  "Out[1938]=",ExpressionUUID->"c1f7a9e8-35c7-4e57-9197-a362a6b65ac7"]
}, Open  ]],

Cell["\<\
These are potentially redundant, so we reduce them in the next step.\
\>", "Text",
 CellChangeTimes->{{3.973614749829769*^9, 
  3.973614759982685*^9}},ExpressionUUID->"ec1b2001-e1b3-410f-bd01-\
4e6dbc4678b8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Inequality Redundancies", "Subsection",
 CellChangeTimes->{{3.972128360108218*^9, 
  3.972128364310006*^9}},ExpressionUUID->"bb5c55aa-dc54-4514-a9ec-\
4d8d0e1b5224"],

Cell["Transform to log variables.", "Text",
 CellChangeTimes->{{3.973601951385231*^9, 3.973601958383831*^9}, {
  3.973608623774437*^9, 
  3.973608628465578*^9}},ExpressionUUID->"b09dc2fe-8ef6-496b-b68f-\
ff5e11172510"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"logineqs", "=", 
  RowBox[{"LogLinearize", "[", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", ">", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k1", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k2", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k3", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k1", ">", "k2"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k2", ">", "k3"}], ",", "\[IndentingNewLine]", 
     RowBox[{"kk", ">", "\[Mu]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane2", "/.", 
        RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane2", "/.", 
        RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}]}], 
    "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.97360195977981*^9, 3.9736020848921003`*^9}, {
   3.9736021365346127`*^9, 3.973602171406872*^9}, {3.973602209611085*^9, 
   3.9736022776000834`*^9}, {3.973602343580812*^9, 3.9736023928832273`*^9}, {
   3.973602451333494*^9, 3.973602492055079*^9}, {3.973602791993989*^9, 
   3.973602792948061*^9}, {3.973602853727152*^9, 3.973602871338189*^9}, {
   3.973608554596427*^9, 3.97360859905372*^9}, {3.973608631634774*^9, 
   3.973608633340629*^9}, {3.9736086789407578`*^9, 3.973608701149107*^9}, {
   3.9736129326066217`*^9, 3.97361296241996*^9}, {3.9736131612942333`*^9, 
   3.97361316287361*^9}, {3.973613580310504*^9, 3.973613581588731*^9}, {
   3.9736136686716623`*^9, 3.973613670395671*^9}, {3.973614769430276*^9, 
   3.973614810861038*^9}, {3.973615550183522*^9, 3.973615571899234*^9}, {
   3.973617545063841*^9, 3.973617550688994*^9}, {3.9736180913798018`*^9, 
   3.973618093450646*^9}, 3.973618300149571*^9, 3.9736185369599037`*^9, {
   3.9736200037307587`*^9, 3.973620005471459*^9}},
 CellLabel->
  "In[1939]:=",ExpressionUUID->"909a4dc5-ac18-46ee-84d5-cd978449822a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k3", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], ">", 
    RowBox[{"log", "[", "k2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], ">", 
    RowBox[{"log", "[", "k3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "4"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "2"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "20"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "20"], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "20"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"log", "[", "k1", "]"}]}], "4"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "k2", "]"}]}], "4"], "+", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "4"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "2"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.973614811443778*^9, 3.973614944860979*^9, 3.973615190963045*^9, {
   3.973615555816063*^9, 3.973615572459639*^9}, {3.97361754078543*^9, 
   3.973617551330009*^9}, {3.973618093925725*^9, 3.973618096652923*^9}, 
   3.973618181929659*^9, {3.973618277475781*^9, 3.973618301796411*^9}, {
   3.973618522276897*^9, 3.973618537758909*^9}, 3.9736198983769093`*^9, 
   3.973620007673497*^9, 3.973622006536194*^9, 3.973624571405119*^9, 
   3.973624697843145*^9, 3.97362474050476*^9},
 CellLabel->
  "Out[1939]=",ExpressionUUID->"562c191a-a3e3-4838-8542-062d3fdc2b44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"redineqs", "=", 
  RowBox[{"IrreducibleIneqs", "[", 
   RowBox[{"logineqs", ",", 
    RowBox[{"log", "/@", 
     RowBox[{"{", 
      RowBox[{"n", ",", "k1", ",", "k2", ",", "k3", ",", "\[Mu]"}], "}"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.973608711817499*^9, 3.973608744220149*^9}, {
  3.973608789259396*^9, 3.973608808296245*^9}, {3.9736092193867607`*^9, 
  3.973609220083036*^9}, {3.973609595283145*^9, 3.973609596175783*^9}, {
  3.973609667987927*^9, 3.973609669279126*^9}, {3.9736147942433033`*^9, 
  3.973614794891384*^9}},
 CellLabel->
  "In[1940]:=",ExpressionUUID->"26eefbb9-b379-4a2a-b7aa-ff1ca2459ee9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k3", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], ">", 
    RowBox[{"log", "[", "k2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], ">", 
    RowBox[{"log", "[", "k3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "4"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"log", "[", "k1", "]"}]}], "4"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "k2", "]"}]}], "4"], "+", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "4"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.973608716022135*^9, 3.973608744562413*^9}, {
   3.973608778153563*^9, 3.9736088086161623`*^9}, 3.973609049080434*^9, 
   3.973609231054603*^9, 3.973609272956141*^9, 3.973609342852375*^9, 
   3.9736095338909283`*^9, {3.9736095808836727`*^9, 3.9736096143779707`*^9}, 
   3.9736096699746513`*^9, {3.973612940467753*^9, 3.973612964491255*^9}, 
   3.973613168190311*^9, 3.973613583733453*^9, {3.9736136549560137`*^9, 
   3.9736136730949783`*^9}, 3.973614797144454*^9, 3.973614946351717*^9, 
   3.973615192692563*^9, 3.973615369675186*^9, {3.973615559054769*^9, 
   3.973615566277277*^9}, 3.973617552812088*^9, 3.9736180967589607`*^9, 
   3.9736181819888153`*^9, {3.973618279560422*^9, 3.973618303373845*^9}, {
   3.973618522370351*^9, 3.973618539933586*^9}, 3.973619898430292*^9, 
   3.973620009471223*^9, 3.973622006647016*^9, 3.973624571516407*^9, 
   3.973624697904642*^9, 3.973624740569631*^9},
 CellLabel->
  "Out[1940]=",ExpressionUUID->"81fd9198-a2f0-4a6c-b62f-e8ab1600026f"]
}, Open  ]],

Cell["\<\
We see that KK and M2 on 2-cycle inequalities make up the minimal irreducible \
inequality set in addition to assumptions about N and ki.\
\>", "Text",
 CellChangeTimes->{{3.9736096195400553`*^9, 3.973609662752746*^9}, {
  3.973614819238212*^9, 3.9736148739575987`*^9}, {3.973614949827874*^9, 
  3.9736149604732933`*^9}, {3.973615243911787*^9, 3.973615245510231*^9}, {
  3.973617559278054*^9, 
  3.97361757150732*^9}},ExpressionUUID->"0e1fcd54-8233-4429-a125-\
ab75b02b6b06"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cylindrical Decomposition", "Subsection",
 CellChangeTimes->{{3.9721238978560877`*^9, 
  3.972123904847604*^9}},ExpressionUUID->"d7b0e853-2f8e-48d6-84b4-\
986e63b93a89"],

Cell["The integration region is", "Text",
 CellChangeTimes->{{3.9721291186733313`*^9, 3.972129128716551*^9}, {
  3.973609682590515*^9, 
  3.9736096854306*^9}},ExpressionUUID->"e83069d2-7b50-4aad-aa6a-6a0c19a8565e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ads4bounds", "=", 
   RowBox[{"DropEqualBranches", "@", 
    RowBox[{"Dropfirstineq", "@", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{
       RowBox[{"And", "@@", "redineqs"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
         RowBox[{"log", "[", "n", "]"}], ",", 
         RowBox[{"log", "[", "k1", "]"}], ",", 
         RowBox[{"log", "[", "k2", "]"}], ",", 
         RowBox[{"log", "[", "k3", "]"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972123907273253*^9, 3.9721239994496107`*^9}, {
   3.972125442433443*^9, 3.972125532497991*^9}, {3.9721255671810007`*^9, 
   3.9721256259552517`*^9}, {3.972125914620921*^9, 3.972125943186893*^9}, {
   3.972126005404044*^9, 3.972126026060075*^9}, {3.97212606612606*^9, 
   3.972126088482994*^9}, {3.972126212053129*^9, 3.972126215972221*^9}, {
   3.9721265922435093`*^9, 3.9721265938782387`*^9}, {3.97212834440898*^9, 
   3.9721283451080923`*^9}, {3.973608134418174*^9, 3.973608144856632*^9}, 
   3.9736082093238297`*^9, {3.973609687143754*^9, 3.973609698215732*^9}, {
   3.973611395789411*^9, 3.97361139783891*^9}, {3.973613174071604*^9, 
   3.9736131829751883`*^9}, {3.973613538536149*^9, 3.973613587802169*^9}, 
   3.97361366068953*^9, {3.973613811327188*^9, 3.973613814432844*^9}, {
   3.973613866204905*^9, 3.97361389519601*^9}, {3.973614095863553*^9, 
   3.97361409894646*^9}, {3.973615361143033*^9, 3.973615365578249*^9}, {
   3.973617578633677*^9, 3.973617589739547*^9}, {3.973617973098083*^9, 
   3.973618000024737*^9}, 3.973618284172463*^9, 3.97361873540506*^9},
 CellLabel->
  "In[1941]:=",ExpressionUUID->"b31d66e4-6174-4291-905c-3d7d89180f0c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrate", "Subsection",
 CellChangeTimes->{{3.972126860539167*^9, 
  3.9721268628805027`*^9}},ExpressionUUID->"354488fb-9ab5-4010-9e2a-\
6507ee6c2f35"],

Cell[TextData[{
 "The integration measure changes as\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["d", "TI"], 
         StyleBox["N", "TI"], 
         StyleBox["d", "TI"], 
         SubscriptBox[
          StyleBox["k", "TI"], "1"], 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            SubscriptBox[
             StyleBox["k", "TI"], "2"]}], 
          SubscriptBox[
           StyleBox["k", "TI"], "2"]], 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            SubscriptBox[
             StyleBox["k", "TI"], "3"]}], 
          SubscriptBox[
           StyleBox["k", "TI"], "3"]], 
         SubsuperscriptBox[
          StyleBox["k", "TI"], "1", "2"], 
         SubsuperscriptBox[
          StyleBox["k", "TI"], "2", "2"], 
         SubsuperscriptBox[
          StyleBox["k", "TI"], "3", "2"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"log", 
            StyleBox["N", "TI"], "+", "3", "log", 
            SubscriptBox[
             StyleBox["k", "TI"], "1"], "+", "2", "log", 
            SubscriptBox[
             StyleBox["k", "TI"], "2"], "+", "2", "log", 
            SubscriptBox[
             StyleBox["k", "TI"], "3"]}]], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             StyleBox["N", "TI"]}], ")"}], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             SubscriptBox[
              StyleBox["k", "TI"], "1"]}], ")"}], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             SubscriptBox[
              StyleBox["k", "TI"], "2"]}], ")"}], 
         StyleBox["d", "TI"], 
         RowBox[{"(", 
           RowBox[{"log", 
             SubscriptBox[
              StyleBox["k", "TI"], "3"]}], ")"}], "."}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "dN dk_1 \\frac{dk_2}{k_2} \\frac{dk_3}{k_3}  k_1^2k_2^2k_3^2 = e^{\\log \
N + 3\\log k_1 +2\\log k_2+2\\log k_3}d(\\log N) d(\\log k_1) d(\\log k_2) d(\
\\log k_3).", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2870cc22-a0ce-4cd1-8ed4-302091ed37c1"]
}], "Text",
 CellChangeTimes->{{3.9735986123233023`*^9, 3.973598637622978*^9}, {
  3.9736116458884077`*^9, 3.973611650120062*^9}, {3.973619939214609*^9, 
  3.973619939827505*^9}},ExpressionUUID->"eff72cda-141a-48da-89de-\
1749d9f3c896"],

Cell["\<\
The integration over the cylindrical region is performed below (can take \
about 20 minutes on a 2018 model laptop).\
\>", "Text",
 CellChangeTimes->{{3.9736141479178057`*^9, 3.973614167124021*^9}, {
  3.97362031035358*^9, 3.973620322444948*^9}, {3.9736212134468937`*^9, 
  3.973621220691368*^9}, {3.9736221077905397`*^9, 
  3.973622109071381*^9}},ExpressionUUID->"3bd97c10-48b9-43ce-b698-\
210e4c63d753"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"log", "[", "n", "]"}], "+", 
       RowBox[{"3", 
        RowBox[{"log", "[", "k1", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"log", "[", "k2", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"log", "[", "k3", "]"}]}]}], "]"}], ",", "ads4bounds", ",", 
     RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
    RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.972126098207121*^9, 3.972126121814251*^9}, {
   3.9721261888230543`*^9, 3.972126188988958*^9}, {3.972126228791924*^9, 
   3.972126230719966*^9}, {3.9721268426951323`*^9, 3.972126852766809*^9}, {
   3.973598741389455*^9, 3.973598749711421*^9}, {3.973608153823502*^9, 
   3.97360815818871*^9}, {3.973608262195315*^9, 3.9736082662491283`*^9}, {
   3.9736117203067102`*^9, 3.973611730169188*^9}, {3.973617630489225*^9, 
   3.973617640868051*^9}, 3.973617745060162*^9, {3.9736180062549*^9, 
   3.9736180064329*^9}, {3.973618195100236*^9, 3.973618195237969*^9}, {
   3.973618739897287*^9, 3.9736187434547157`*^9}},
 CellLabel->
  "In[1698]:=",ExpressionUUID->"9ca36cf0-4d00-4f6a-a174-f3424620014e"],

Cell[BoxData[
 FractionBox["125", 
  RowBox[{"1428", " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"28", "/", "5"}]]}]]], "Output",
 CellChangeTimes->{{3.972126123092473*^9, 3.972126148890461*^9}, {
   3.972126186690893*^9, 3.972126231849275*^9}, 3.972126267969825*^9, {
   3.9721268388856497`*^9, 3.972126854190508*^9}, 3.9721269010621843`*^9, 
   3.9721291364044247`*^9, 3.97238958150653*^9, 3.973598693692802*^9, 
   3.973598753489229*^9, 3.97360826838802*^9, 3.9736083688761673`*^9, 
   3.9736095591677628`*^9, 3.973611753472381*^9, 3.973612997041689*^9, 
   3.973614140933539*^9, 3.973617743910118*^9, 3.9736179700986547`*^9, 
   3.9736180847392883`*^9, {3.9736181207064037`*^9, 3.973618127694663*^9}, 
   3.9736181944698153`*^9, 3.973618266279396*^9, 3.973618328302897*^9, 
   3.9736183831393127`*^9, 3.9736187603638687`*^9, 3.9736189485897493`*^9, 
   3.9736199633750353`*^9, 3.973620002582734*^9, 3.9736212696636047`*^9},
 CellLabel->
  "Out[1699]=",ExpressionUUID->"90d30cec-2535-48ed-9001-390af75bad5d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Special case Q = 8", "Subsection",
 CellChangeTimes->{{3.973619923274769*^9, 
  3.9736199295317163`*^9}},ExpressionUUID->"8996a075-ebf2-4394-9071-\
a47033cc5a28"],

Cell["We change the bounds and integration measure", "Text",
 CellChangeTimes->{{3.9736141479178057`*^9, 3.973614167124021*^9}, {
  3.973619972715536*^9, 
  3.973619980478981*^9}},ExpressionUUID->"974c90e8-78d2-4536-b728-\
996f5a72bca0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"logineqs", "=", 
   RowBox[{"LogLinearize", "[", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", ">", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k1", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k2", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k3", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k1", ">=", "k2"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k2", ">=", "k3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"kk", ">", "\[Mu]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane2", "/.", 
         RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane2", "/.", 
         RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}]}], 
     "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"redineqs", "=", 
   RowBox[{"IrreducibleIneqs", "[", 
    RowBox[{"logineqs", ",", 
     RowBox[{"log", "/@", 
      RowBox[{"{", 
       RowBox[{"n", ",", "k1", ",", "k2", ",", "k3", ",", "\[Mu]"}], 
       "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[1743]:=",ExpressionUUID->"ea1ee7d1-ae4f-4809-8ba2-e21d4f81b857"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ads4boundsQ8", "=", 
   RowBox[{"DropEqualBranches", "@", 
    RowBox[{"Dropfirstineq", "@", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{
       RowBox[{"And", "@@", 
        RowBox[{"(", 
         RowBox[{"redineqs", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"log", "[", "k3", "]"}], "->", "0"}], "}"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
         RowBox[{"log", "[", "n", "]"}], ",", 
         RowBox[{"log", "[", "k1", "]"}], ",", 
         RowBox[{"log", "[", "k2", "]"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"log", "[", "n", "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"log", "[", "k1", "]"}]}], "+", 
       RowBox[{"log", "[", "k2", "]"}]}], "]"}], ",", "ads4boundsQ8", ",", 
     RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
    RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.973619998362311*^9, 3.973620055573825*^9}},
 CellLabel->
  "In[1745]:=",ExpressionUUID->"c757cba2-35a4-4a5e-bef5-0aabeda2e0fc"],

Cell[BoxData[
 FractionBox["8", 
  RowBox[{"5", " ", 
   SuperscriptBox["\[Mu]", "3"]}]]], "Output",
 CellChangeTimes->{3.9736213262065783`*^9, 3.973621538972953*^9},
 CellLabel->
  "Out[1747]=",ExpressionUUID->"0e5b33e8-3970-46b8-a2ba-a29b11ecb641"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Special case Q = 12", "Subsection",
 CellChangeTimes->{{3.973619923274769*^9, 3.9736199295317163`*^9}, {
  3.973620070216494*^9, 
  3.973620070501408*^9}},ExpressionUUID->"7f0f4c54-c568-4e0f-a0f5-\
f7ff8bc0adeb"],

Cell["We change the bounds and integration measure", "Text",
 CellChangeTimes->{{3.9736141479178057`*^9, 3.973614167124021*^9}, {
  3.973619972715536*^9, 
  3.973619980478981*^9}},ExpressionUUID->"079a8631-2b25-49c1-8666-\
685ed92817dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"logineqs", "=", 
   RowBox[{"LogLinearize", "[", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", ">", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k1", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k2", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k3", ">=", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k1", ">=", "k2"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k2", ">=", "k3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"kk", ">", "\[Mu]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane1", "/.", 
         RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane2", "/.", 
         RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"brane2", "/.", 
         RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}]}], 
     "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"redineqs", "=", 
   RowBox[{"IrreducibleIneqs", "[", 
    RowBox[{"logineqs", ",", 
     RowBox[{"log", "/@", 
      RowBox[{"{", 
       RowBox[{"n", ",", "k1", ",", "k2", ",", "k3", ",", "\[Mu]"}], 
       "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.973621426754487*^9, 3.973621466448544*^9}},
 CellLabel->
  "In[1738]:=",ExpressionUUID->"c31be87f-7b60-466e-8575-a6db6ed730c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ads4boundsQ12", "=", 
   RowBox[{"DropEqualBranches", "@", 
    RowBox[{"Dropfirstineq", "@", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{
       RowBox[{"And", "@@", 
        RowBox[{"(", 
         RowBox[{"redineqs", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"log", "[", "k2", "]"}], "->", "0"}], ",", 
            RowBox[{
             RowBox[{"log", "[", "k3", "]"}], "->", "0"}]}], "}"}]}], ")"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
         RowBox[{"log", "[", "n", "]"}], ",", 
         RowBox[{"log", "[", "k1", "]"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateCylindrical", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"log", "[", "n", "]"}], "+", 
       RowBox[{"log", "[", "k1", "]"}]}], "]"}], ",", "ads4boundsQ12", ",", 
     RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
    RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{"%", ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.973619998362311*^9, 3.973620085371073*^9}, {
   3.973620392000875*^9, 3.973620392241022*^9}, {3.973621391228806*^9, 
   3.973621393562245*^9}, 3.9736214375182133`*^9, 3.973621556184286*^9},
 CellLabel->
  "In[1748]:=",ExpressionUUID->"481ba538-6cc2-4f44-9d91-520a0e73e04c"],

Cell[BoxData[
 FractionBox["2", 
  SuperscriptBox["\[Mu]", "2"]]], "Output",
 CellChangeTimes->{
  3.973621326602991*^9, {3.973621391700362*^9, 3.97362139442979*^9}, {
   3.97362143426315*^9, 3.973621468420336*^9}, 3.9736215631922817`*^9},
 CellLabel->
  "Out[1750]=",ExpressionUUID->"728cd6f1-9313-4547-baa4-0a776dd525fc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["App A: Instantons", "Subsection",
 CellChangeTimes->{{3.973611769468623*^9, 
  3.973611783912937*^9}},ExpressionUUID->"093bfb90-9dd1-4b2c-a18e-\
f10f38e8b554"],

Cell["The wrapped p-brane instantons have actions", "Text",
 CellChangeTimes->{{3.973611776712162*^9, 3.973611823259725*^9}, {
  3.973611980479432*^9, 3.973611995161858*^9}, {3.973612676947235*^9, 
  3.973612682319345*^9}, {3.973617683524437*^9, 
  3.9736176865580893`*^9}},ExpressionUUID->"2c09cc5b-59a0-4368-9f82-\
34e219971a47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"instanton", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"m11r", "^", 
     RowBox[{"(", 
      RowBox[{"p", "+", "1"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"k1", " ", "k2", " ", "k3"}], ")"}]}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9736118854782333`*^9, 3.973611938604254*^9}, {
  3.973612000124259*^9, 3.973612002934099*^9}, {3.9736120378814907`*^9, 
  3.973612049368641*^9}, {3.9736176786984453`*^9, 3.973617688640856*^9}},
 CellLabel->
  "In[1868]:=",ExpressionUUID->"3aca84ce-61ab-42c4-bff7-98f0db4ba358"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"1", "+", "p"}], "6"]}]], " ", 
  SuperscriptBox["k2", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"1", "+", "p"}], "6"]}]], " ", 
  SuperscriptBox["k3", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"1", "+", "p"}], "6"]}]], " ", 
  SuperscriptBox["n", 
   FractionBox[
    RowBox[{"1", "+", "p"}], "6"]]}]], "Output",
 CellChangeTimes->{
  3.973611938898242*^9, 3.9736120034167356`*^9, {3.973612044647086*^9, 
   3.9736120495902653`*^9}, 3.973612689294883*^9, 3.973616669806755*^9, 
   3.9736213267005672`*^9, 3.973621564614073*^9, 3.9736220173314753`*^9},
 CellLabel->
  "Out[1868]=",ExpressionUUID->"649b17ef-e625-431f-9090-2bb3b5b4daed"]
}, Open  ]],

Cell["Demanding that they have action greater than 1, we get", "Text",
 CellChangeTimes->{{3.973612009348851*^9, 
  3.973612022019438*^9}},ExpressionUUID->"4e1f6f67-c078-44d2-b5e7-\
c3329d53e184"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"logineqs", "=", 
  RowBox[{"LogLinearize", "[", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k1", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k2", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k3", ">=", "1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k1", ">=", "k2"}], ",", "\[IndentingNewLine]", 
     RowBox[{"k2", ">=", "k3"}], ",", "\[IndentingNewLine]", 
     RowBox[{"kk", ">", "\[Mu]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane1", "/.", 
        RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane2", "/.", 
        RowBox[{"p", "->", "2"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"brane2", "/.", 
        RowBox[{"p", "->", "5"}]}], ")"}], ">", "\[Mu]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"instanton", "/.", 
        RowBox[{"p", "->", "2"}]}], ")"}], ">", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"instanton", "/.", 
        RowBox[{"p", "->", "5"}]}], ")"}], ">", "1"}]}], 
    "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"redineqs\[LetterSpace]instanton", "=", 
  RowBox[{"IrreducibleIneqs", "[", 
   RowBox[{"logineqs", ",", 
    RowBox[{"log", "/@", 
     RowBox[{"{", 
      RowBox[{"n", ",", "k1", ",", "k2", ",", "k3", ",", "\[Mu]"}], "}"}]}]}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.9736120304736137`*^9, 3.973612106790173*^9}, {
  3.973612153836997*^9, 3.9736121657016487`*^9}, {3.9736126843088827`*^9, 
  3.9736126915671577`*^9}, {3.97361667149734*^9, 3.9736166748151503`*^9}, {
  3.973616764257193*^9, 3.9736167652993*^9}, {3.973616861312737*^9, 
  3.973616863611186*^9}, {3.973617716530455*^9, 3.973617735043811*^9}, {
  3.973617905397505*^9, 3.9736179064327717`*^9}, {3.9736215678208323`*^9, 
  3.973621568443348*^9}},
 CellLabel->
  "In[1869]:=",ExpressionUUID->"3c2d3299-d896-4c0c-a635-4436a82b5309"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k3", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], "\[GreaterEqual]", 
    RowBox[{"log", "[", "k2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], "\[GreaterEqual]", 
    RowBox[{"log", "[", "k3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "4"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "2"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "20"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "20"], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "20"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"log", "[", "k1", "]"}]}], "4"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "k2", "]"}]}], "4"], "+", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "4"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "2"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "2"]}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "n", "]"}], ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9736120774421186`*^9, 3.973612107685405*^9}, 
   3.973612166769487*^9, {3.973612685003831*^9, 3.9736126919803047`*^9}, 
   3.973616677372983*^9, 3.973616765660329*^9, 3.973616890554838*^9, 
   3.973621326766469*^9, {3.973621569691543*^9, 3.973621598938098*^9}, 
   3.973621747354103*^9, 3.973622019543839*^9},
 CellLabel->
  "Out[1869]=",ExpressionUUID->"8e1ff312-6a3b-4f41-8bc9-775c85dd2237"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"log", "[", "k3", "]"}], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k1", "]"}], "\[GreaterEqual]", 
    RowBox[{"log", "[", "k2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"log", "[", "k2", "]"}], "\[GreaterEqual]", 
    RowBox[{"log", "[", "k3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "4"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"log", "[", "n", "]"}]}], "4"]}], ">", 
    RowBox[{"log", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"log", "[", "k1", "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"log", "[", "k2", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"log", "[", "k3", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"log", "[", "n", "]"}], "2"]}], ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9736120774421186`*^9, 3.973612107685405*^9}, 
   3.973612166769487*^9, {3.973612685003831*^9, 3.9736126919803047`*^9}, 
   3.973616677372983*^9, 3.973616765660329*^9, 3.973616890554838*^9, 
   3.973621326766469*^9, {3.973621569691543*^9, 3.973621598938098*^9}, 
   3.973621747354103*^9, 3.973622019586834*^9},
 CellLabel->
  "Out[1870]=",ExpressionUUID->"248a6e1a-efc3-402e-b913-03b4f32978de"]
}, Open  ]],

Cell["\<\
We see that M2 instanton inequality is more restrictive than the previous M2 \
on 2-cycle inequality.\
\>", "Text",
 CellChangeTimes->{{3.973621625741417*^9, 3.973621629518181*^9}, {
  3.973621678047349*^9, 3.973621712737968*^9}, {3.973624775386773*^9, 
  3.973624775550601*^9}},ExpressionUUID->"e3a7de26-b0a2-4e1c-ba4c-\
89ed6ce4eef4"],

Cell["\<\
The integration region gets smaller with the stronger inequality.\
\>", "Text",
 CellChangeTimes->{{3.973612540580495*^9, 3.9736125501261*^9}, {
  3.973612591754056*^9, 3.9736126065352097`*^9}, {3.973612744601605*^9, 
  3.9736127592378073`*^9}},ExpressionUUID->"bd36242c-2e42-410b-9074-\
5260e4be2b3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ads4bounds\[LetterSpace]instanton", "=", 
   RowBox[{"DropEqualBranches", "@", 
    RowBox[{"Dropfirstineq", "@", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{
       RowBox[{"And", "@@", "redineqs\[LetterSpace]instanton"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
         RowBox[{"log", "[", "n", "]"}], ",", 
         RowBox[{"log", "[", "k1", "]"}], ",", 
         RowBox[{"log", "[", "k2", "]"}], ",", 
         RowBox[{"log", "[", "k3", "]"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9736125532973003`*^9, 3.973612577530294*^9}, {
  3.973616788330824*^9, 3.973616791152116*^9}, {3.9736179158552322`*^9, 
  3.973617929652677*^9}, {3.973621753369474*^9, 3.973621755404532*^9}, {
  3.973622033316238*^9, 3.973622034489707*^9}},
 CellLabel->
  "In[1872]:=",ExpressionUUID->"4ddb146f-e8f8-4838-8311-2a758afd5292"],

Cell["\<\
And the final counts for various supersymmetries are as follows\
\>", "Text",
 CellChangeTimes->{{3.973612620949275*^9, 3.973612623941659*^9}, {
  3.973612763690557*^9, 3.973612769105735*^9}, {3.973622261775714*^9, 
  3.9736222686987343`*^9}},ExpressionUUID->"9428308e-3678-410c-84f4-\
895b70650edb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Q", "=", "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IntegrateCylindrical", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"log", "[", "n", "]"}], "+", 
         RowBox[{"3", 
          RowBox[{"log", "[", "k1", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"log", "[", "k2", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"log", "[", "k3", "]"}]}]}], "]"}], ",", 
       "ads4bounds\[LetterSpace]instanton", ",", 
       RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Asymptotic", "[", 
    RowBox[{"%", ",", 
     RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9736126274386873`*^9, 3.973612631535466*^9}, {
  3.973617945332385*^9, 3.973617962821904*^9}, {3.973620170510839*^9, 
  3.973620174622349*^9}, {3.97362227041957*^9, 
  3.973622274360819*^9}},ExpressionUUID->"f73e445a-5a8f-4589-b274-\
24ad0d9458fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Mu]", "4"]}]], "-", 
     FractionBox["32", 
      RowBox[{"91", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"7", "/", "2"}]]}]], "+", 
     FractionBox["3", 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"10", "/", "3"}]]}]], "-", 
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Mu]", "3"]}]], "+", 
     FractionBox["3", 
      RowBox[{"160", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"128", "/", "45"}]]}]], "-", 
     FractionBox["9", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"8", "/", "3"}]]}]], "+", 
     FractionBox["3", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"116", "/", "45"}]]}]], "-", 
     FractionBox["3", 
      RowBox[{"160", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"12", "/", "5"}]]}]], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"Sinh", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}], "45"], "]"}], "3"]}], 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"118", "/", "45"}]]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "45"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sinh", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}], "45"], "]"}], "3"]}], 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"118", "/", "45"}]]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "9"], "]"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"20", "/", "9"}]]}]], "-", 
     FractionBox[
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"Log", "[", "\[Mu]", "]"}], "2"], "]"}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"5", "/", "2"}]]}]]}], "]"}], ",", 
   RowBox[{"\[Mu]", "->", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.973622841698155*^9, 3.973622849204054*^9}, {
  3.973622883026783*^9, 3.973622885644999*^9}},
 CellLabel->
  "In[1883]:=",ExpressionUUID->"3c97d79f-e6c2-4070-8a11-f3bdeb5422d8"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Mu]", "4"]}]]], "Output",
 CellChangeTimes->{{3.97362286465526*^9, 3.97362288669555*^9}},
 CellLabel->
  "Out[1883]=",ExpressionUUID->"fd33ba62-199e-4f45-9cf0-8594cb070ce4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Q", "=", "8"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ads4bounds\[LetterSpace]instantonQ8", "=", 
     RowBox[{"DropEqualBranches", "@", 
      RowBox[{"Dropfirstineq", "@", 
       RowBox[{"CylindricalDecomposition", "[", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"redineqs\[LetterSpace]instanton", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"log", "[", "k3", "]"}], "->", "0"}], "}"}]}], ")"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
           RowBox[{"log", "[", "n", "]"}], ",", 
           RowBox[{"log", "[", "k1", "]"}], ",", 
           RowBox[{"log", "[", "k2", "]"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IntegrateCylindrical", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"log", "[", "n", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"log", "[", "k1", "]"}]}], "+", 
         RowBox[{"log", "[", "k2", "]"}]}], "]"}], ",", 
       "ads4bounds\[LetterSpace]instantonQ8", ",", 
       RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Asymptotic", "[", 
    RowBox[{"%", ",", 
     RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9736204401325274`*^9, 3.973620469604121*^9}, {
  3.9736205345536823`*^9, 3.973620536825378*^9}, {3.973620607576783*^9, 
  3.9736206079666967`*^9}, {3.9736222784175863`*^9, 
  3.973622280783803*^9}},ExpressionUUID->"0f52e355-69e0-410f-9f69-\
a479b69e5801"],

Cell[BoxData[
 FractionBox["4", 
  RowBox[{"15", " ", 
   SuperscriptBox["\[Mu]", "3"]}]]], "Output",
 CellChangeTimes->{3.973621368514344*^9, 3.973622488981222*^9},
 CellLabel->
  "Out[1877]=",ExpressionUUID->"ecc1184c-41fe-4602-8d2b-0315e4ac501e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Q", "=", "12"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ads4bounds\[LetterSpace]instantonQ12", "=", 
     RowBox[{"DropEqualBranches", "@", 
      RowBox[{"Dropfirstineq", "@", 
       RowBox[{"CylindricalDecomposition", "[", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"redineqs\[LetterSpace]instanton", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"log", "[", "k2", "]"}], "->", "0"}], ",", 
              RowBox[{
               RowBox[{"log", "[", "k3", "]"}], "->", "0"}]}], "}"}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"log", "[", "\[Mu]", "]"}], ",", 
           RowBox[{"log", "[", "n", "]"}], ",", 
           RowBox[{"log", "[", "k1", "]"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IntegrateCylindrical", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"log", "[", "n", "]"}], "+", 
         RowBox[{"log", "[", "k1", "]"}]}], "]"}], ",", 
       "ads4bounds\[LetterSpace]instantonQ12", ",", 
       RowBox[{"Progress", "->", "True"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"log", "[", "\[Mu]", "]"}], "->", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Asymptotic", "[", 
    RowBox[{"%", ",", 
     RowBox[{"\[Mu]", "->", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.973620521672412*^9, 3.97362054365737*^9}, {
  3.973620616576406*^9, 3.973620626873405*^9}, {3.973622066873974*^9, 
  3.9736220708149767`*^9}, {3.973622283149632*^9, 
  3.973622286478654*^9}},ExpressionUUID->"6e08f0d0-494a-497f-a08a-\
9d6a08a608b9"],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox["\[Mu]", "2"]]], "Output",
 CellChangeTimes->{3.973621368857232*^9, 3.973622492830264*^9},
 CellLabel->
  "Out[1880]=",ExpressionUUID->"1b93fc2e-087d-4a24-be0d-5e0323829f78"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1109, 979},
WindowMargins->{{297, Automatic}, {10, Automatic}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bdf6b4d5-bf56-49ba-858f-579e59992758"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 247, 4, 67, "Section",ExpressionUUID->"f1c98925-b4a5-4822-9582-4e5bf3dd3113"],
Cell[CellGroupData[{
Cell[852, 30, 26612, 684, 3281, "Input",ExpressionUUID->"f57451fc-eb58-4a13-a434-049c287fb564",
 InitializationCell->True],
Cell[27467, 716, 354, 9, 70, "Message",ExpressionUUID->"c030a01f-d3f9-4764-bc39-ad0521b5bdb2"],
Cell[27824, 727, 363, 9, 70, "Message",ExpressionUUID->"f28ea8df-4043-4726-b68c-f326a25f0d42"],
Cell[28190, 738, 367, 9, 70, "Message",ExpressionUUID->"91fde536-f272-4359-9c6c-684f6cd6b630"],
Cell[28560, 749, 458, 10, 70, "Message",ExpressionUUID->"4c28e0e7-7fa2-4966-b802-48301d652cd9"],
Cell[29021, 761, 530, 11, 70, "Message",ExpressionUUID->"493b31b0-a551-4349-ae93-20b4bbac7846"],
Cell[29554, 774, 536, 11, 70, "Message",ExpressionUUID->"27d40631-b4ca-41db-a282-2e0c75931ded"],
Cell[30093, 787, 445, 10, 70, "Message",ExpressionUUID->"da418329-8cfb-4015-befe-c9a322cfdad5"],
Cell[30541, 799, 459, 10, 70, "Message",ExpressionUUID->"bfe260bf-eade-4966-987a-19943f91bad3"],
Cell[31003, 811, 458, 10, 70, "Message",ExpressionUUID->"fd8929b1-d6b5-49d4-8f08-47f5da5811e6"],
Cell[31464, 823, 455, 10, 70, "Message",ExpressionUUID->"9b157118-6a04-4e41-b403-8dd5f80bdffd"],
Cell[31922, 835, 448, 10, 70, "Message",ExpressionUUID->"6cfa2232-9350-425b-8e76-e47278272d53"],
Cell[32373, 847, 448, 10, 70, "Message",ExpressionUUID->"bb24ad99-31e4-4d1b-8df0-76d5dc22876c"],
Cell[32824, 859, 441, 10, 70, "Message",ExpressionUUID->"36684e54-c4d7-47ce-8191-ac0e00995bee"],
Cell[33268, 871, 522, 11, 70, "Message",ExpressionUUID->"3841e89f-7c0a-458b-9f1d-18ade589f0a3"],
Cell[33793, 884, 181, 3, 70, "Output",ExpressionUUID->"aae7c9c5-6567-40e6-99eb-b6f65763eade"],
Cell[33977, 889, 456, 10, 70, "Message",ExpressionUUID->"3499158c-d2f5-424b-b48a-2eae2079eedd"],
Cell[34436, 901, 607, 12, 70, "Message",ExpressionUUID->"5f7f7971-1770-473c-9775-fc946b9b510c"],
Cell[35046, 915, 674, 14, 70, "Message",ExpressionUUID->"f3a1d910-d9f2-4f77-ba01-32a703337487"],
Cell[35723, 931, 179, 3, 70, "Output",ExpressionUUID->"31ece2a2-4a88-47d8-a9bb-9aad599eaa35"],
Cell[35905, 936, 676, 14, 70, "Message",ExpressionUUID->"fad41af2-e9cc-401d-b20a-a03b757e77bc"],
Cell[36584, 952, 183, 3, 70, "Output",ExpressionUUID->"d5687f9d-3467-4837-b836-6546e4fdd914"],
Cell[36770, 957, 192, 4, 70, "Output",ExpressionUUID->"963df4ff-ee2e-40a2-8c49-171c47374fd0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37011, 967, 151, 3, 53, "Section",ExpressionUUID->"c064bc76-462a-415c-b9df-c568e3f8ad67"],
Cell[37165, 972, 582, 16, 30, "Input",ExpressionUUID->"a766833a-8763-4158-8b23-ca02f949fb05"],
Cell[CellGroupData[{
Cell[37772, 992, 154, 3, 54, "Subsection",ExpressionUUID->"4196dc2d-a45e-4bad-81b9-ca10cb841196"],
Cell[37929, 997, 1191, 33, 128, "Input",ExpressionUUID->"4a8b3294-9808-4ade-8687-b04f3128cdc7"]
}, Closed]],
Cell[CellGroupData[{
Cell[39157, 1035, 161, 3, 38, "Subsection",ExpressionUUID->"26df84fc-dfa3-44b0-8f96-9f5736263db1"],
Cell[39321, 1040, 207, 4, 35, "Text",ExpressionUUID->"cda1675d-360a-4e5d-ad5d-6e8a146ec203"],
Cell[CellGroupData[{
Cell[39553, 1048, 312, 7, 30, "Input",ExpressionUUID->"594a7c58-d61d-477b-a2b1-5fd79f5c13ba"],
Cell[39868, 1057, 701, 15, 51, "Output",ExpressionUUID->"8ba715db-2668-4242-b18d-b994068b8cc2"]
}, Open  ]],
Cell[40584, 1075, 161, 3, 35, "Text",ExpressionUUID->"f454347e-f3fc-4b0b-96d9-affd770b7331"],
Cell[CellGroupData[{
Cell[40770, 1082, 626, 18, 30, "Input",ExpressionUUID->"4f957c9e-8c4d-4ee0-ae7d-2bebf784de64"],
Cell[41399, 1102, 1118, 28, 44, "Output",ExpressionUUID->"26c0f968-5eb4-457d-914e-99c7bf17fc10"]
}, Open  ]],
Cell[42532, 1133, 303, 7, 35, "Text",ExpressionUUID->"8dff12d8-0cb4-48ba-a8ba-9433211399c4"],
Cell[CellGroupData[{
Cell[42860, 1144, 994, 21, 52, "Input",ExpressionUUID->"1750d66f-be23-4cb2-a2d2-cc971b771294"],
Cell[43857, 1167, 782, 12, 34, "Output",ExpressionUUID->"b8f93946-8391-401e-9afa-6e0c8e0f2b91"],
Cell[44642, 1181, 782, 12, 57, "Output",ExpressionUUID->"ae1a6489-528a-4858-999b-d6a8dfbb84c9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[45473, 1199, 163, 3, 38, "Subsection",ExpressionUUID->"120adb31-c4bb-497e-a03c-7b35fb582962"],
Cell[45639, 1204, 171, 2, 35, "Text",ExpressionUUID->"e797da31-228b-44c4-94f2-71fc96df9abb"],
Cell[CellGroupData[{
Cell[45835, 1210, 382, 9, 30, "Input",ExpressionUUID->"683c0811-51de-4ac2-986c-1c76b3856079"],
Cell[46220, 1221, 521, 9, 57, "Output",ExpressionUUID->"2d07c5e3-1fcb-4a85-9c4b-f2dfce924547"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[46790, 1236, 171, 3, 38, "Subsection",ExpressionUUID->"a91d4519-6e4b-472a-9bde-3667d178a09b"],
Cell[46964, 1241, 369, 7, 35, "Text",ExpressionUUID->"7ef5ceb3-bfc3-42ff-87d9-3443fc60a216"],
Cell[CellGroupData[{
Cell[47358, 1252, 805, 16, 115, "Input",ExpressionUUID->"e7838e63-ef62-43ea-a8dc-66d0636dd141"],
Cell[48166, 1270, 1129, 26, 51, "Output",ExpressionUUID->"38a4bb13-2fd2-4763-a9ff-8114cbe7fe08"]
}, Open  ]],
Cell[49310, 1299, 295, 7, 35, "Text",ExpressionUUID->"064959d3-4202-4df8-8768-19538fc0d48c"],
Cell[CellGroupData[{
Cell[49630, 1310, 342, 8, 30, "Input",ExpressionUUID->"4ee80a20-d871-4752-8167-aebcb195c249"],
Cell[49975, 1320, 819, 22, 99, "Output",ExpressionUUID->"207e6edd-3278-46b0-ad3f-0d325659aa87"]
}, Open  ]],
Cell[50809, 1345, 175, 3, 30, "Input",ExpressionUUID->"9ec9ad18-ce7e-47e0-b046-72e3056972a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[51021, 1353, 175, 3, 38, "Subsection",ExpressionUUID->"59b82cd6-36a1-4092-83a9-0f1658845406"],
Cell[51199, 1358, 196, 3, 35, "Text",ExpressionUUID->"206a1869-aa54-4f24-ab75-9a5c3f53ed54"],
Cell[CellGroupData[{
Cell[51420, 1365, 1003, 20, 30, "Input",ExpressionUUID->"708bc683-c419-497a-9d31-dcaf484f9428"],
Cell[52426, 1387, 829, 24, 74, "Output",ExpressionUUID->"f1aab327-9c3f-4f58-bd80-444eb0fd53bc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53304, 1417, 159, 3, 38, "Subsection",ExpressionUUID->"4e9f33c3-d030-4b3c-bbf6-50b6beac65ee"],
Cell[53466, 1422, 1116, 31, 57, "Text",ExpressionUUID->"bb25d9be-ebf0-47c6-be60-2e815437d170"],
Cell[CellGroupData[{
Cell[54607, 1457, 961, 21, 52, "Input",ExpressionUUID->"1b19ecfd-909f-44df-bad1-202c9e220dd5"],
Cell[55571, 1480, 775, 16, 54, "Output",ExpressionUUID->"fcaf55c8-4213-4588-be02-f4dcc8def164"],
Cell[56349, 1498, 665, 12, 77, "Output",ExpressionUUID->"332f56eb-17cc-4089-ad7d-51ecab6a4305"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[57075, 1517, 162, 3, 53, "Section",ExpressionUUID->"6acf4cb6-3536-4d49-8a7f-f249f22147a8"],
Cell[57240, 1522, 479, 13, 30, "Input",ExpressionUUID->"1e35e11c-bc16-495e-9694-63c56115ebfd"],
Cell[57722, 1537, 658, 19, 52, "Input",ExpressionUUID->"70154d29-cc78-4527-8765-4268c47869a5"],
Cell[58383, 1558, 936, 25, 94, "Input",ExpressionUUID->"af271714-9ae9-4717-befc-0485a18afa17"],
Cell[59322, 1585, 178, 3, 35, "Text",ExpressionUUID->"b0144cd6-70e2-4e9f-b701-0c1ee255eba4"],
Cell[59503, 1590, 331, 7, 52, "Input",ExpressionUUID->"8b630fef-11bb-4202-a9e4-b48593c5e936"],
Cell[59837, 1599, 234, 6, 35, "Text",ExpressionUUID->"b468411b-21f4-4ef3-8d16-4bf62c93714d"],
Cell[CellGroupData[{
Cell[60096, 1609, 541, 13, 52, "Input",ExpressionUUID->"d11b3e68-bb8a-4b31-835e-4cf2533cba9f"],
Cell[60640, 1624, 150149, 2501, 234, "Output",ExpressionUUID->"816666ed-e377-476f-8a1b-081c42cd6b60"]
}, Open  ]],
Cell[210804, 4128, 2306, 55, 192, "Text",ExpressionUUID->"5cf77cc9-3fb1-41f8-9e86-b90d6a2a7f98"],
Cell[213113, 4185, 1706, 46, 115, "Input",ExpressionUUID->"d7c1db7f-3992-45f4-8684-2b1349a8decf"],
Cell[214822, 4233, 458, 13, 30, "Input",ExpressionUUID->"58d3f9e3-a605-4623-9ac5-c808f45ac1c8"],
Cell[215283, 4248, 1940, 46, 136, "Input",ExpressionUUID->"06c0bba1-0b12-4cbf-ab69-521a88bfadf3"],
Cell[217226, 4296, 983, 25, 94, "Input",ExpressionUUID->"43c98870-f562-410e-9901-2e13cf81b4c3"],
Cell[218212, 4323, 1078, 27, 60, "Text",ExpressionUUID->"6c78668a-9584-4715-bbaa-a036f02e5c45"],
Cell[CellGroupData[{
Cell[219315, 4354, 450, 9, 73, "Input",ExpressionUUID->"d3617b22-c499-461d-8a0f-8116601a39f0"],
Cell[219768, 4365, 175, 2, 34, "Output",ExpressionUUID->"930d4dee-41b5-431a-b6c7-7fd986a8a73a"],
Cell[219946, 4369, 196, 2, 34, "Output",ExpressionUUID->"bd567f98-c24f-48fd-b183-4dcd80bed4b2"],
Cell[220145, 4373, 180, 2, 34, "Output",ExpressionUUID->"47e083da-049e-4324-93e7-4ff482a3bce2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220362, 4380, 624, 15, 30, "Input",ExpressionUUID->"8bf72f4a-2de8-4ac0-a0a4-d11f900e6737"],
Cell[220989, 4397, 3846, 100, 260, "Output",ExpressionUUID->"0a73e54b-4740-4605-a018-593e5a387b94"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[224884, 4503, 151, 3, 53, "Section",ExpressionUUID->"88d81992-4fe0-4135-ad89-578da52e3c7b"],
Cell[225038, 4508, 752, 20, 30, "Input",ExpressionUUID->"f78244fe-fe0b-4c2d-acc7-7fb26697497d"],
Cell[CellGroupData[{
Cell[225815, 4532, 154, 3, 54, "Subsection",ExpressionUUID->"c9a52000-98e0-4c09-b37f-fd5b9c55a588"],
Cell[225972, 4537, 1315, 35, 128, "Input",ExpressionUUID->"0a0c4fe1-54f6-42ae-8556-b89d1f27a0cb"]
}, Closed]],
Cell[CellGroupData[{
Cell[227324, 4577, 161, 3, 38, "Subsection",ExpressionUUID->"05e4e56e-1919-4e1b-96ff-e5d3717f609f"],
Cell[227488, 4582, 207, 4, 35, "Text",ExpressionUUID->"7b904a28-3f7e-45af-9575-00b34ae18145"],
Cell[CellGroupData[{
Cell[227720, 4590, 361, 8, 30, "Input",ExpressionUUID->"cfe18c6e-39c2-45de-9282-64a6cee8de07"],
Cell[228084, 4600, 836, 18, 51, "Output",ExpressionUUID->"c92c8882-e520-410d-9b1f-b59055510b18"]
}, Open  ]],
Cell[228935, 4621, 557, 14, 37, "Text",ExpressionUUID->"ec8fe4ff-a2ea-4f14-995a-f1d4c4fdf144"],
Cell[CellGroupData[{
Cell[229517, 4639, 731, 20, 30, "Input",ExpressionUUID->"8232b0b0-580f-4879-ae6c-262b5dee32e1"],
Cell[230251, 4661, 1511, 40, 44, "Output",ExpressionUUID->"55356b1a-0e86-4aca-94d4-5b1e69b545b1"]
}, Open  ]],
Cell[231777, 4704, 303, 7, 35, "Text",ExpressionUUID->"62c63292-7a33-4673-9ad1-7677faf905a6"],
Cell[CellGroupData[{
Cell[232105, 4715, 1506, 35, 94, "Input",ExpressionUUID->"7b65d0e5-b63d-425e-9996-a7699258c955"],
Cell[233614, 4752, 976, 16, 34, "Output",ExpressionUUID->"bf384f05-6226-436a-bf0b-26ebca04a5bd"]
}, Open  ]],
Cell[234605, 4771, 550, 14, 37, "Text",ExpressionUUID->"cbdc2f94-154d-4858-89f7-48445d300cd0"],
Cell[CellGroupData[{
Cell[235180, 4789, 603, 17, 30, "Input",ExpressionUUID->"ed3094a0-f51f-4322-8036-282cf97abb3d"],
Cell[235786, 4808, 855, 26, 67, "Output",ExpressionUUID->"65c284a0-49ac-4053-b5c7-cd58e56c6ac6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[236690, 4840, 179, 3, 38, "Subsection",ExpressionUUID->"efa9e352-0ebb-4469-bb0c-fa1a35f10149"],
Cell[236872, 4845, 378, 7, 35, "Text",ExpressionUUID->"2da60280-6cf6-4638-b1d9-2db3102c9373"],
Cell[CellGroupData[{
Cell[237275, 4856, 1078, 27, 30, "Input",ExpressionUUID->"71feb06c-a44e-447f-9477-002c5f638170"],
Cell[238356, 4885, 1345, 38, 50, "Output",ExpressionUUID->"314642c9-1056-48cf-b22a-8263992e9a58"]
}, Open  ]],
Cell[239716, 4926, 531, 13, 37, "Text",ExpressionUUID->"34f47f56-78e0-4578-bd65-069ef4a07e65"],
Cell[240250, 4941, 384, 9, 30, "Input",ExpressionUUID->"41e8ed69-ca5e-430a-9b1d-ee6725d3d6e3"],
Cell[240637, 4952, 300, 7, 35, "Text",ExpressionUUID->"67c05002-1e65-40a1-baef-62da3e4d6a4e"],
Cell[CellGroupData[{
Cell[240962, 4963, 527, 14, 30, "Input",ExpressionUUID->"c4b5f7e0-1e48-47b3-92d5-7f6302efea00"],
Cell[241492, 4979, 976, 26, 52, "Output",ExpressionUUID->"da9719f7-5b04-4c2c-90ac-d551861449b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242505, 5010, 1509, 39, 220, "Input",ExpressionUUID->"107a2b65-4c34-49fd-8845-ae9d209327ae"],
Cell[244017, 5051, 808, 14, 34, "Output",ExpressionUUID->"c621cefc-989d-4115-8293-0d454f3ff38e"],
Cell[244828, 5067, 673, 10, 34, "Output",ExpressionUUID->"0b0d7414-8ae9-4a89-9c84-1b28241bdff7"],
Cell[245504, 5079, 825, 14, 34, "Output",ExpressionUUID->"6a63b364-96d3-4591-a9b7-719b0d9bf305"],
Cell[246332, 5095, 675, 10, 34, "Output",ExpressionUUID->"fbc986d1-00b7-4314-ae53-833c0cb8e235"],
Cell[247010, 5107, 828, 14, 34, "Output",ExpressionUUID->"d21d7055-38a7-421d-a4e3-408b6561d5a1"],
Cell[247841, 5123, 673, 10, 34, "Output",ExpressionUUID->"b6cabcd0-953b-4225-a512-1dc4951ad962"]
}, Open  ]],
Cell[248529, 5136, 317, 7, 35, "Text",ExpressionUUID->"3212bc6b-c2a1-4896-82ce-85d001b9ae2d"],
Cell[248849, 5145, 183, 3, 35, "Text",ExpressionUUID->"3fb225fc-db04-45e7-ae00-a139539d22c6"],
Cell[CellGroupData[{
Cell[249057, 5152, 973, 28, 52, "Input",ExpressionUUID->"3dab39bb-eba6-4348-93f1-f31e336a056d"],
Cell[250033, 5182, 1197, 36, 50, "Output",ExpressionUUID->"4d9b6f41-7002-4c1b-a7c0-23b75a288951"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251267, 5223, 354, 8, 30, "Input",ExpressionUUID->"7092fa38-5ce7-455e-800f-00d155b642ae"],
Cell[251624, 5233, 455, 7, 57, "Output",ExpressionUUID->"bcf026a7-4d15-486c-a072-2073c4e65fa6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[252128, 5246, 171, 3, 38, "Subsection",ExpressionUUID->"9c4ff09b-b61d-42ba-ac6b-9f506e7d9977"],
Cell[252302, 5251, 218, 4, 35, "Text",ExpressionUUID->"a1816314-e72f-4ff7-b11d-9694af56954c"],
Cell[CellGroupData[{
Cell[252545, 5259, 2071, 43, 283, "Input",ExpressionUUID->"8b5b26fc-92ee-466a-9e0b-950f22db6b82"],
Cell[254619, 5304, 2907, 78, 121, "Output",ExpressionUUID->"18de374a-6db1-43e7-b7f2-f9650dd5abd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257563, 5387, 585, 13, 30, "Input",ExpressionUUID->"f03442e3-20e7-4e1d-98b7-17554d32ae4e"],
Cell[258151, 5402, 1790, 43, 99, "Output",ExpressionUUID->"bd721607-7e08-48ec-aeff-7bda0db16974"]
}, Open  ]],
Cell[259956, 5448, 313, 7, 35, "Text",ExpressionUUID->"e1d015a0-c688-4271-a0f7-71d6958a5c0c"]
}, Closed]],
Cell[CellGroupData[{
Cell[260306, 5460, 175, 3, 38, "Subsection",ExpressionUUID->"33e4ad6b-ab05-4142-b8ee-cb1d100639cc"],
Cell[260484, 5465, 214, 3, 35, "Text",ExpressionUUID->"7aaae06b-93d4-4752-be99-797afd9394a4"],
Cell[CellGroupData[{
Cell[260723, 5472, 1461, 27, 30, "Input",ExpressionUUID->"dcaf9400-4431-4bc0-b5cc-4e893b4605df"],
Cell[262187, 5501, 8666, 253, 420, "Output",ExpressionUUID->"b8db4165-8407-4bcb-843a-9cc798d45310"]
}, Open  ]],
Cell[270868, 5757, 321, 7, 35, "Text",ExpressionUUID->"326ffa43-89cb-4341-99c1-a78f1a534c9e"],
Cell[CellGroupData[{
Cell[271214, 5768, 1648, 38, 52, "Input",ExpressionUUID->"56efc891-5f35-4bc0-9933-df8139888038"],
Cell[272865, 5808, 181977, 3003, 405, 98625, 1636, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"4aa5f0f2-b603-458a-a2f0-b4dd4ec5d1a5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[454891, 8817, 159, 3, 38, "Subsection",ExpressionUUID->"d9aa8be7-f2f0-4b9b-a1fd-cc2ec0bf7f59"],
Cell[455053, 8822, 1850, 53, 76, "Text",ExpressionUUID->"970b118c-b539-48cf-8534-ffbfe62c95f8"],
Cell[456906, 8877, 242, 6, 35, "Text",ExpressionUUID->"c8dfde30-1172-4226-9e1f-489d3cb4b62d"],
Cell[CellGroupData[{
Cell[457173, 8887, 1134, 23, 30, "Input",ExpressionUUID->"2d604002-067c-4e07-8fad-51c01d04798f"],
Cell[458310, 8912, 4262, 135, 115, "Output",ExpressionUUID->"9a05b801-b4ce-4f68-95f6-43c3b38bbe2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462609, 9052, 267, 6, 30, "Input",ExpressionUUID->"21db2a99-c628-4622-a44a-70ebb17fc7a0"],
Cell[462879, 9060, 252, 7, 54, "Output",ExpressionUUID->"a3e3d0aa-6bc3-41dd-b018-edf889a59cc4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[463180, 9073, 166, 3, 38, "Subsection",ExpressionUUID->"3d8b40aa-befb-4e9b-83cb-a609d5bb402e"],
Cell[463349, 9078, 220, 5, 35, "Text",ExpressionUUID->"89ef03c5-547c-48b5-8656-ba61536835ec"],
Cell[CellGroupData[{
Cell[463594, 9087, 969, 22, 52, "Input",ExpressionUUID->"67ff6975-7bdb-4180-a6fc-e2187b8fa8c7"],
Cell[464566, 9111, 1482, 42, 51, "Output",ExpressionUUID->"265cb195-f749-4a83-94b6-a9a3e414e36a"]
}, Open  ]],
Cell[466063, 9156, 154, 3, 30, "Input",ExpressionUUID->"caae34b0-34ca-4ed4-8269-1e580e70dfca"],
Cell[CellGroupData[{
Cell[466242, 9163, 740, 20, 52, "Input",ExpressionUUID->"cf656fcd-5b1e-4991-adae-afc0c4847500"],
Cell[466985, 9185, 329, 8, 54, "Output",ExpressionUUID->"02f7820b-2429-4880-8ec7-8fd4b7234b8f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[467363, 9199, 165, 3, 38, "Subsection",ExpressionUUID->"1ccb82ac-1dff-4722-9cd0-5e6443163e4f"],
Cell[467531, 9204, 293, 4, 35, "Text",ExpressionUUID->"4bd9d668-a1cf-4409-bf6e-158d92b5c767"],
Cell[CellGroupData[{
Cell[467849, 9212, 501, 13, 30, "Input",ExpressionUUID->"5cd03aa7-6ff7-4582-9724-644df4fa8966"],
Cell[468353, 9227, 644, 20, 79, "Output",ExpressionUUID->"a9bdcd58-11f1-4dc4-8f1b-8f6d7db5496e"]
}, Open  ]],
Cell[469012, 9250, 196, 3, 35, "Text",ExpressionUUID->"6b42f230-1b1d-4b35-8092-610a1c665863"],
Cell[CellGroupData[{
Cell[469233, 9257, 2346, 60, 367, "Input",ExpressionUUID->"86ac6124-9df1-44a9-9dcf-0b24bcb5eaf5"],
Cell[471582, 9319, 1155, 33, 95, "Output",ExpressionUUID->"d8c04fc7-e1de-41ab-9db3-a7dd212afad8"]
}, Open  ]],
Cell[472752, 9355, 473, 9, 58, "Text",ExpressionUUID->"9b7465ff-1874-4951-a2c3-f5e0c6912e2c"],
Cell[CellGroupData[{
Cell[473250, 9368, 1306, 35, 157, "Input",ExpressionUUID->"42761322-332d-4bd2-ab37-fd8a205df506"],
Cell[474559, 9405, 476, 9, 48, "Output",ExpressionUUID->"3e6f0f3c-4aa8-491e-84b2-0f29d97a8705"]
}, Open  ]],
Cell[475050, 9417, 310, 7, 35, "Text",ExpressionUUID->"da34266d-c87c-4245-9865-9e8fcd2c04a1"],
Cell[CellGroupData[{
Cell[475385, 9428, 458, 12, 30, "Input",ExpressionUUID->"03c68299-71dc-42f2-ae88-898b1e0d6f20"],
Cell[475846, 9442, 254, 4, 48, "Output",ExpressionUUID->"34e65505-6f82-4c2e-bd3d-3333520a9ccb"]
}, Open  ]],
Cell[476115, 9449, 312, 6, 35, "Text",ExpressionUUID->"18706315-73b0-4342-b876-7c87bad522ef"],
Cell[CellGroupData[{
Cell[476452, 9459, 1882, 48, 178, "Input",ExpressionUUID->"c6075c7e-ce51-47ce-91d4-08a45717f85c"],
Cell[478337, 9509, 36495, 622, 302, "Output",ExpressionUUID->"5d4d39fa-ae82-4920-b781-50189e93fd24"]
}, Open  ]],
Cell[514847, 10134, 227, 4, 35, "Text",ExpressionUUID->"d670012a-b762-4372-af85-9441c5d922dc"],
Cell[CellGroupData[{
Cell[515099, 10142, 845, 22, 73, "Input",ExpressionUUID->"89c426df-b950-4fa0-94a6-ab8bca59127d"],
Cell[515947, 10166, 275, 7, 68, "Output",ExpressionUUID->"e53ee900-3300-4df4-8d58-f4330caa1fc3"]
}, Open  ]],
Cell[516237, 10176, 419, 8, 58, "Text",ExpressionUUID->"417fbd21-ae43-4b44-9bdb-6429cac977a7"],
Cell[CellGroupData[{
Cell[516681, 10188, 1904, 47, 178, "Input",ExpressionUUID->"f16e1272-181c-494a-b6f7-bcbed024f36f"],
Cell[518588, 10237, 281, 7, 68, "Output",ExpressionUUID->"e2d2f107-64e4-4bf5-96c4-8410265ada65"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[518930, 10251, 145, 2, 53, "Section",ExpressionUUID->"29a0e9bc-2c01-41ca-ad8e-ac127e1aa3a0"],
Cell[519078, 10255, 778, 20, 52, "Input",ExpressionUUID->"e4a57147-3a72-4895-ae91-807bc17deb39"],
Cell[CellGroupData[{
Cell[519881, 10279, 154, 3, 54, "Subsection",ExpressionUUID->"ca76a1c4-21fc-43c7-8720-c6ce2ae5ae2b"],
Cell[520038, 10284, 1402, 36, 128, "Input",ExpressionUUID->"1daf4d10-a9a7-4a5a-8552-bb9959850540"]
}, Closed]],
Cell[CellGroupData[{
Cell[521477, 10325, 161, 3, 38, "Subsection",ExpressionUUID->"62384872-5688-4834-993a-eebab5d75203"],
Cell[521641, 10330, 207, 4, 35, "Text",ExpressionUUID->"e61f3488-7e6f-465c-bf2c-032d3663fc76"],
Cell[CellGroupData[{
Cell[521873, 10338, 408, 8, 30, "Input",ExpressionUUID->"ae588010-0823-42ac-9bdc-b5a0ee40ef6b"],
Cell[522284, 10348, 967, 21, 70, "Output",ExpressionUUID->"72333346-eda3-47f4-bc80-0ad92b00d83e"]
}, Open  ]],
Cell[523266, 10372, 557, 14, 37, "Text",ExpressionUUID->"04c8bb38-4122-471e-9e17-8d2f534af5ad"],
Cell[CellGroupData[{
Cell[523848, 10390, 1018, 26, 52, "Input",ExpressionUUID->"26b1e706-a71e-4ab7-a712-d3c21db13f17"],
Cell[524869, 10418, 1851, 51, 70, "Output",ExpressionUUID->"cecd53dc-88e5-4059-9197-db13b8896429"],
Cell[526723, 10471, 1170, 25, 70, "Output",ExpressionUUID->"a5b30e2b-4c39-49a4-8f58-8e861a9ad208"]
}, Open  ]],
Cell[527908, 10499, 303, 7, 35, "Text",ExpressionUUID->"dbe98438-9a6c-4d7b-bf4b-812bcc735539"],
Cell[CellGroupData[{
Cell[528236, 10510, 1816, 43, 115, "Input",ExpressionUUID->"d2a3aeb1-573c-49dc-a9cb-ff5b7f5efd59"],
Cell[530055, 10555, 1077, 17, 70, "Output",ExpressionUUID->"768dd652-b0d3-4a5b-a991-f5d5b25168e2"]
}, Open  ]],
Cell[531147, 10575, 597, 15, 37, "Text",ExpressionUUID->"92609869-e7d6-484d-8af7-53e12219fb50"],
Cell[CellGroupData[{
Cell[531769, 10594, 1475, 42, 52, "Input",ExpressionUUID->"72c41368-5904-4804-b1b2-3b8381debe80"],
Cell[533247, 10638, 1522, 47, 70, "Output",ExpressionUUID->"58aa0e7f-1c99-4e3e-991e-5cb4b35f8d40"],
Cell[534772, 10687, 1205, 35, 70, "Output",ExpressionUUID->"c1f7a9e8-35c7-4e57-9197-a362a6b65ac7"]
}, Open  ]],
Cell[535992, 10725, 218, 5, 35, "Text",ExpressionUUID->"ec1b2001-e1b3-410f-bd01-4e6dbc4678b8"]
}, Closed]],
Cell[CellGroupData[{
Cell[536247, 10735, 171, 3, 38, "Subsection",ExpressionUUID->"bb5c55aa-dc54-4514-a9ec-4d8d0e1b5224"],
Cell[536421, 10740, 218, 4, 35, "Text",ExpressionUUID->"b09dc2fe-8ef6-496b-b68f-ff5e11172510"],
Cell[CellGroupData[{
Cell[536664, 10748, 2352, 47, 325, "Input",ExpressionUUID->"909a4dc5-ac18-46ee-84d5-cd978449822a"],
Cell[539019, 10797, 2918, 84, 70, "Output",ExpressionUUID->"562c191a-a3e3-4838-8542-062d3fdc2b44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[541974, 10886, 648, 14, 30, "Input",ExpressionUUID->"26eefbb9-b379-4a2a-b7aa-ff1ca2459ee9"],
Cell[542625, 10902, 2231, 54, 70, "Output",ExpressionUUID->"81fd9198-a2f0-4a6c-b62f-e8ab1600026f"]
}, Open  ]],
Cell[544871, 10959, 485, 9, 58, "Text",ExpressionUUID->"0e1fcd54-8233-4429-a125-ab75b02b6b06"]
}, Closed]],
Cell[CellGroupData[{
Cell[545393, 10973, 175, 3, 38, "Subsection",ExpressionUUID->"d7b0e853-2f8e-48d6-84b4-986e63b93a89"],
Cell[545571, 10978, 214, 3, 35, "Text",ExpressionUUID->"e83069d2-7b50-4aad-aa6a-6a0c19a8565e"],
Cell[545788, 10983, 1731, 32, 94, "Input",ExpressionUUID->"b31d66e4-6174-4291-905c-3d7d89180f0c"]
}, Closed]],
Cell[CellGroupData[{
Cell[547556, 11020, 159, 3, 38, "Subsection",ExpressionUUID->"354488fb-9ab5-4010-9e2a-6507ee6c2f35"],
Cell[547718, 11025, 2504, 70, 99, "Text",ExpressionUUID->"eff72cda-141a-48da-89de-1749d9f3c896"],
Cell[550225, 11097, 415, 8, 58, "Text",ExpressionUUID->"3bd97c10-48b9-43ce-b698-210e4c63d753"],
Cell[CellGroupData[{
Cell[550665, 11109, 1422, 31, 73, "Input",ExpressionUUID->"9ca36cf0-4d00-4f6a-a174-f3424620014e"],
Cell[552090, 11142, 1013, 17, 68, "Output",ExpressionUUID->"90d30cec-2535-48ed-9001-390af75bad5d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[553152, 11165, 168, 3, 38, "Subsection",ExpressionUUID->"8996a075-ebf2-4394-9071-a47033cc5a28"],
Cell[553323, 11170, 237, 4, 35, "Text",ExpressionUUID->"974c90e8-78d2-4536-b728-996f5a72bca0"],
Cell[553563, 11176, 1679, 43, 346, "Input",ExpressionUUID->"ea1ee7d1-ae4f-4809-8ba2-e21d4f81b857"],
Cell[CellGroupData[{
Cell[555267, 11223, 1447, 40, 157, "Input",ExpressionUUID->"c757cba2-35a4-4a5e-bef5-0aabeda2e0fc"],
Cell[556717, 11265, 250, 6, 68, "Output",ExpressionUUID->"0e5b33e8-3970-46b8-a2ba-a29b11ecb641"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[557016, 11277, 218, 4, 38, "Subsection",ExpressionUUID->"7f0f4c54-c568-4e0f-a0f5-f7ff8bc0adeb"],
Cell[557237, 11283, 237, 4, 35, "Text",ExpressionUUID->"079a8631-2b25-49c1-8666-685ed92817dc"],
Cell[557477, 11289, 1745, 44, 346, "Input",ExpressionUUID->"c31be87f-7b60-466e-8575-a6db6ed730c1"],
Cell[CellGroupData[{
Cell[559247, 11337, 1587, 42, 157, "Input",ExpressionUUID->"481ba538-6cc2-4f44-9d91-520a0e73e04c"],
Cell[560837, 11381, 323, 7, 68, "Output",ExpressionUUID->"728cd6f1-9313-4547-baa4-0a776dd525fc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[561209, 11394, 165, 3, 38, "Subsection",ExpressionUUID->"093bfb90-9dd1-4b2c-a18e-f10f38e8b554"],
Cell[561377, 11399, 331, 5, 35, "Text",ExpressionUUID->"2c09cc5b-59a0-4368-9f82-34e219971a47"],
Cell[CellGroupData[{
Cell[561733, 11408, 564, 14, 30, "Input",ExpressionUUID->"3aca84ce-61ab-42c4-bff7-98f0db4ba358"],
Cell[562300, 11424, 818, 25, 56, "Output",ExpressionUUID->"649b17ef-e625-431f-9090-2bb3b5b4daed"]
}, Open  ]],
Cell[563133, 11452, 196, 3, 35, "Text",ExpressionUUID->"4e1f6f67-c078-44d2-b5e7-c3329d53e184"],
Cell[CellGroupData[{
Cell[563354, 11459, 2410, 58, 388, "Input",ExpressionUUID->"3c2d3299-d896-4c0c-a635-4436a82b5309"],
Cell[565767, 11519, 3198, 94, 212, "Output",ExpressionUUID->"8e1ff312-6a3b-4f41-8bc9-775c85dd2237"],
Cell[568968, 11615, 1516, 41, 133, "Output",ExpressionUUID->"248a6e1a-efc3-402e-b913-03b4f32978de"]
}, Open  ]],
Cell[570499, 11659, 346, 7, 35, "Text",ExpressionUUID->"e3a7de26-b0a2-4e1c-ba4c-89ed6ce4eef4"],
Cell[570848, 11668, 312, 6, 35, "Text",ExpressionUUID->"bd36242c-2e42-410b-9074-5260e4be2b3c"],
Cell[571163, 11676, 947, 21, 94, "Input",ExpressionUUID->"4ddb146f-e8f8-4838-8311-2a758afd5292"],
Cell[572113, 11699, 310, 6, 35, "Text",ExpressionUUID->"9428308e-3678-410c-84f4-895b70650edb"],
Cell[572426, 11707, 1149, 30, 94, "Input",ExpressionUUID->"f73e445a-5a8f-4589-b274-24ad0d9458fe"],
Cell[CellGroupData[{
Cell[573600, 11741, 2604, 79, 197, "Input",ExpressionUUID->"3c97d79f-e6c2-4070-8a11-f3bdeb5422d8"],
Cell[576207, 11822, 249, 6, 68, "Output",ExpressionUUID->"fd33ba62-199e-4f45-9cf0-8594cb070ce4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576493, 11833, 1825, 47, 178, "Input",ExpressionUUID->"0f52e355-69e0-410f-9f69-a479b69e5801"],
Cell[578321, 11882, 249, 6, 68, "Output",ExpressionUUID->"ecc1184c-41fe-4602-8d2b-0315e4ac501e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578607, 11893, 1815, 47, 199, "Input",ExpressionUUID->"6e08f0d0-494a-497f-a08a-9d6a08a608b9"],
Cell[580425, 11942, 224, 5, 68, "Output",ExpressionUUID->"1b93fc2e-087d-4a24-be0d-5e0323829f78"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


